Landslide Segmentation with U-Net: Evaluating Different Sampling Methods and Patch Sizes

Landslide inventory maps are crucial to validate predictive landslide models; however, since most mapping methods rely on visual interpretation or expert knowledge, detailed inventory maps are still lacking. This study used a fully convolutional deep learning model named U-net to automatically segment landslides in the city of Nova Friburgo, located in the mountainous range of Rio de Janeiro, southeastern Brazil. The objective was to evaluate the impact of patch sizes, sampling methods, and datasets on the overall accuracy of the models. The training data used the optical information from RapidEye satellite, and a digital elevation model (DEM) derived from the L-band sensor of the ALOS satellite. The data was sampled using random and regular grid methods and patched in three sizes (32x32, 64x64, and 128x128 pixels). The models were evaluated on two areas with precision, recall, f1-score, and mean intersect over union (mIoU) metrics. The results show that the models trained with 32x32 tiles tend to have higher recall values due to higher true positive rates; however, they misclassify more background areas as landslides (false positives). Models trained with 128x128 tiles usually achieve higher precision values because they make less false positive errors. In both test areas, DEM and augmentation increased the accuracy of the models. Random sampling helped in model generalization. Models trained with 128x128 random tiles from the data that used the RapidEye image, DEM information, and augmentation achieved the highest f1-score, 0.55 in test area one, and 0.58 in test area two. The results achieved in this study are comparable to other fully convolutional models found in the literature, increasing the knowledge in the area.

==> anc/suplementary_material/all_results.csv <==
size,sampling,model,batch_size,learning_rate,filters,precision_area_1,recall_area_1,f1_score_area_1,iou_score_area_1,precision_area_2,recall_area_2,f1_score_area_2,iou_score_area_2,dataset,averagemIoU
32,regular,Unet,16,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
32,regular,Unet,32,0.001,16,0.236903876,0.569732547,0.334653497,0.200951263,0.403649509,0.616823196,0.48797068,0.322725683,RapidEye,0.261838473
32,regular,Unet,64,0.001,16,0.123071954,0.716724157,0.210071564,0.11736311,0.274761498,0.7933954,0.408169448,0.256415129,RapidEye,0.186889119
32,regular,Unet,128,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
32,regular,Unet,16,0.001,32,0.207173705,0.633976996,0.312294483,0.185040861,0.374635458,0.654732347,0.476575911,0.312832057,RapidEye,0.248936459
32,regular,Unet,32,0.001,32,0.162364766,0.744276702,0.266575724,0.153785631,0.398852676,0.600353837,0.479285777,0.31517148,RapidEye,0.234478556
32,regular,Unet,64,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
32,regular,Unet,128,0.001,32,0.428730696,0.223959506,0.294223249,0.172486365,0.414111108,0.622256875,0.49728182,0.330921561,RapidEye,0.251703963
32,regular,Unet,16,0.001,64,0.254164845,0.522198856,0.341913432,0.206209645,0.393642843,0.608230472,0.477955788,0.314022273,RapidEye,0.260115959
32,regular,Unet,32,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
32,regular,Unet,64,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
32,regular,Unet,128,0.001,64,0.136789024,0.717037737,0.229748935,0.129783243,0.286646575,0.769639015,0.417717338,0.263996661,RapidEye,0.196889952
64,regular,Unet,16,0.001,16,0.09503855,0.83011514,0.17055099,0.09322533,0.42888257,0.51425803,0.46770608,0.30523264,RapidEye,0.199228985
64,regular,Unet,32,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
64,regular,Unet,64,0.001,16,0.39417276,0.22243626,0.28438869,0.16576523,0.23468573,0.65662777,0.34578446,0.20903228,RapidEye,0.187398755
64,regular,Unet,128,0.001,16,0.49451575,0.30903634,0.38036945,0.23484951,0.4634068,0.36485404,0.40826714,0.25649226,RapidEye,0.245670885
64,regular,Unet,16,0.001,32,0.24202317,0.54643607,0.33546489,0.20153669,0.26543409,0.6954214,0.38421708,0.23779003,RapidEye,0.21966336
64,regular,Unet,32,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
64,regular,Unet,64,0.001,32,0.39103729,0.45347431,0.41994771,0.2657809,0.29693946,0.62158293,0.40189004,0.25147834,RapidEye,0.25862962
64,regular,Unet,128,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
64,regular,Unet,16,0.001,64,0.2494577,0.43792841,0.31785518,0.18895826,0.18620107,0.6585232,0.2903142,0.16980559,RapidEye,0.179381925
64,regular,Unet,32,0.001,64,0.32892412,0.48349088,0.39150387,0.24339746,0.32399762,0.61640203,0.42474023,0.26963186,RapidEye,0.25651466
64,regular,Unet,64,0.001,64,0.39659092,0.0781775,0.13060889,0.06986707,0.3166514,0.62630051,0.42063424,0.26633111,RapidEye,0.16809909
64,regular,Unet,128,0.001,64,0.38069257,0.31571165,0.34517047,0.2085837,0.32302207,0.61050504,0.42249784,0.26782712,RapidEye,0.23820541
128,regular,Unet,16,0.001,16,0.488718808,0.220285833,0.303687245,0.179027855,0.548416853,0.426056176,0.479554355,0.315403789,RapidEye,0.247215822
128,regular,Unet,32,0.001,16,2.70E-07,4.48E-10,4.47E-10,4.47E-10,0.342210382,0.010825154,0.020986445,0.010604498,RapidEye,0.005302249
128,regular,Unet,64,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
128,regular,Unet,128,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
128,regular,Unet,16,0.001,32,0.41104037,0.21983781,0.28646487,0.16717771,0.50469381,0.4461059,0.47359478,0.31026804,RapidEye,0.238722875
128,regular,Unet,32,0.001,32,0.05825404,0.17279692,0.08713332,0.04555117,0.28190556,0.1149067,0.1632653,0.08888889,RapidEye,0.06722003
128,regular,Unet,64,0.001,32,0.15153894,0.5362215,0.23629867,0.13397884,0.41428316,0.39168528,0.4026674,0.25208741,RapidEye,0.193033125
128,regular,Unet,128,0.001,32,0.02040823,0.0001344,0.00026705,0.00013354,0.29941255,0.06655154,0.10889792,0.05758437,RapidEye,0.028858955
128,regular,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
128,regular,Unet,32,0.001,64,0.049382716,0.013798665,0.021570139,0.010902655,0.268250793,0.243460685,0.255255252,0.146299481,RapidEye,0.078601068
128,regular,Unet,64,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
128,regular,Unet,128,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
32,random,Unet,16,0.001,16,0.218420669,0.527395725,0.308907449,0.18266739,0.321257919,0.696642935,0.439732522,0.281831503,RapidEye,0.232249447
32,random,Unet,32,0.001,16,0.272935987,0.516598701,0.357168287,0.217410162,0.323642284,0.685522914,0.439698488,0.281803548,RapidEye,0.249606855
32,random,Unet,64,0.001,16,0.216763467,0.618699908,0.321047068,0.191218615,0.381306469,0.583210468,0.461126,0.299651563,RapidEye,0.245435089
32,random,Unet,128,0.001,16,0.262741655,0.241118222,0.251465946,0.143815294,0.355430603,0.647024155,0.458818078,0.297705352,RapidEye,0.220760323
32,random,Unet,16,0.001,32,0.188349709,0.429505855,0.261864752,0.150658458,0.214834958,0.75552839,0.334542543,0.200871259,RapidEye,0.175764859
32,random,Unet,32,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
32,random,Unet,64,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
32,random,Unet,128,0.001,32,0.226869226,0.495766312,0.311288655,0.184335023,0.258227885,0.775325358,0.387421995,0.240250081,RapidEye,0.212292552
32,random,Unet,16,0.001,64,0.250009894,0.565476477,0.346724898,0.20972003,0.331155807,0.625626564,0.433076262,0.276386291,RapidEye,0.243053161
32,random,Unet,32,0.001,64,0.27398321,0.269208372,0.271574795,0.157122687,0.310894519,0.733583272,0.436710119,0.279353261,RapidEye,0.218237974
32,random,Unet,64,0.001,64,0.296343863,0.330809563,0.31262967,0.185276255,0.313472927,0.653974116,0.423802376,0.268876433,RapidEye,0.227076344
32,random,Unet,128,0.001,64,0.280689508,0.450831056,0.345973998,0.209170848,0.340072572,0.682995677,0.454061776,0.293712765,RapidEye,0.251441807
64,random,Unet,16,0.001,16,0.4480738,0.16101429,0.23689935,0.13436519,0.67088079,0.2034034,0.31216264,0.1849483,RapidEye,0.159656745
64,random,Unet,32,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
64,random,Unet,64,0.001,16,0.29567775,0.51794273,0.37645105,0.23186924,0.40416408,0.41291437,0.40849239,0.25667006,RapidEye,0.24426965
64,random,Unet,128,0.001,16,0.14730752,0.78128219,0.24787855,0.14147338,0.28240469,0.72755992,0.40687826,0.25539684,RapidEye,0.19843511
64,random,Unet,16,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
64,random,Unet,32,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
64,random,Unet,64,0.001,32,0.14409567,0.41996327,0.21456939,0.12017795,0.34661499,0.52727348,0.41827053,0.26443872,RapidEye,0.192308335
64,random,Unet,128,0.001,32,0.29099965,0.62300074,0.39670223,0.24742892,0.26321036,0.62272018,0.3700209,0.22700959,RapidEye,0.237219255
64,random,Unet,16,0.001,64,0.28883976,0.50925136,0.36860964,0.22594815,0.35266027,0.6376732,0.4541541,0.29379001,RapidEye,0.25986908
64,random,Unet,32,0.001,64,0.23049323,0.45472872,0.30592099,0.18058249,0.41932276,0.42614043,0.4227041,0.26799291,RapidEye,0.2242877
64,random,Unet,64,0.001,64,0.25577047,0.48402849,0.33468604,0.20097473,0.33496144,0.47950801,0.39440817,0.2456466,RapidEye,0.223310665
64,random,Unet,128,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
128,random,Unet,16,0.001,16,0.21139577,0.631781757,0.316792101,0.188207343,0.251315176,0.495008647,0.333375871,0.20003064,RapidEye,0.194118992
128,random,Unet,32,0.001,16,0.291130453,0.451010257,0.353848845,0.21495527,0.26537323,0.642390788,0.37558952,0.231215894,RapidEye,0.223085582
128,random,Unet,64,0.001,16,0.187708199,0.477129161,0.269422442,0.155683547,0.288665384,0.560928345,0.381171823,0.235461563,RapidEye,0.195572555
128,random,Unet,128,0.001,16,0.271416634,0.290981591,0.280858785,0.163371563,0.20280017,0.664420187,0.310750365,0.183957636,RapidEye,0.1736646
128,random,Unet,16,0.001,32,0.167303368,0.504233658,0.251244515,0.143670455,0.318642408,0.629164755,0.423036605,0.26826027,RapidEye,0.205965363
128,random,Unet,32,0.001,32,0.057644133,0.00103042,0.002024648,0.00101335,0.092139021,0.709405661,0.163094953,0.088787906,RapidEye,0.044900628
128,random,Unet,64,0.001,32,0.164641604,0.319922954,0.217401892,0.121957883,0.334211171,0.523861647,0.408078223,0.256343126,RapidEye,0.189150505
128,random,Unet,128,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
128,random,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
128,random,Unet,32,0.001,64,0.021943605,0.000313606,0.000618375,0.000309283,0.152576745,0.412029833,0.22269018,0.125296205,RapidEye,0.062802744
128,random,Unet,64,0.001,64,0.167795256,0.533981442,0.25535059,0.146362126,0.310962796,0.524030149,0.390312016,0.242476806,RapidEye,0.194419466
128,random,Unet,128,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye,4.35E-10
32,regular,Unet,16,0.001,16,0.261168778,0.411451101,0.319521278,0.190137058,0.317335427,0.699886262,0.436677098,0.27932623,RapidEye  Augmentation,0.234731644
32,regular,Unet,32,0.001,16,0.203343853,0.638053834,0.308401912,0.182313934,0.281588584,0.703929901,0.402262598,0.251770169,RapidEye  Augmentation,0.217042052
32,regular,Unet,64,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
32,regular,Unet,128,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
32,regular,Unet,16,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
32,regular,Unet,32,0.001,32,0.20850271,0.581380785,0.306929976,0.181286067,0.38653329,0.634724736,0.480470628,0.316196978,RapidEye  Augmentation,0.248741523
32,regular,Unet,64,0.001,32,0.505463958,0.122261547,0.196897551,0.109199315,0.299589008,0.675498068,0.415084571,0.261896998,RapidEye  Augmentation,0.185548157
32,regular,Unet,128,0.001,32,0.417375296,0.21329689,0.28231737,0.16435945,0.324475497,0.735478699,0.450292706,0.290566295,RapidEye  Augmentation,0.227462872
32,regular,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
32,regular,Unet,32,0.001,64,0.261000782,0.441646874,0.32810238,0.196245492,0.364772975,0.713996887,0.482858807,0.318268865,RapidEye  Augmentation,0.257257179
32,regular,Unet,64,0.001,64,0.31588912,0.373728782,0.342383385,0.206551611,0.440208852,0.61433804,0.512897134,0.344896883,RapidEye  Augmentation,0.275724247
32,regular,Unet,128,0.001,64,0.247235641,0.476815552,0.32562837,0.194477946,0.287516356,0.740196288,0.414159626,0.26116097,RapidEye  Augmentation,0.227819458
64,regular,Unet,16,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
64,regular,Unet,32,0.001,16,0.232027605,0.442901313,0.304521918,0.1796083,0.22303617,0.709195077,0.339349598,0.204347402,RapidEye  Augmentation,0.191977851
64,regular,Unet,64,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
64,regular,Unet,128,0.001,16,0.268360019,0.431208283,0.330829918,0.198200241,0.230447233,0.718840837,0.34900865,0.211393386,RapidEye  Augmentation,0.204796814
64,regular,Unet,16,0.001,32,0.342748016,0.498543978,0.406220347,0.25487861,0.237075374,0.644370496,0.346622258,0.209644929,RapidEye  Augmentation,0.23226177
64,regular,Unet,32,0.001,32,0.261367232,0.518659532,0.34757936,0.210345581,0.253805041,0.578071713,0.352738589,0.214136377,RapidEye  Augmentation,0.212240979
64,regular,Unet,64,0.001,32,0.235180691,0.442587703,0.30714941,0.181439176,0.287924051,0.641337752,0.397426367,0.247992575,RapidEye  Augmentation,0.214715876
64,regular,Unet,128,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
64,regular,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
64,regular,Unet,32,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
64,regular,Unet,64,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
64,regular,Unet,128,0.001,64,0.321176589,0.385466605,0.35039708,0.212412983,0.188171163,0.724063873,0.298712343,0.175580159,RapidEye  Augmentation,0.193996571
128,regular,Unet,16,0.001,16,0.171105921,0.535594285,0.259355664,0.14899981,0.403757274,0.511478007,0.451278418,0.291387707,RapidEye  Augmentation,0.220193759
128,regular,Unet,32,0.001,16,0.204002902,0.618296683,0.306784332,0.181184441,0.571276665,0.429931343,0.490626812,0.325053334,RapidEye  Augmentation,0.253118888
128,regular,Unet,64,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
128,regular,Unet,128,0.001,16,0.113550052,0.212983295,0.148127377,0.079987884,0.387523025,0.513878942,0.441844881,0.283569247,RapidEye  Augmentation,0.181778566
128,regular,Unet,16,0.001,32,0.23670803,0.324716628,0.273814231,0.158623859,0.483920276,0.373320431,0.421485633,0.267014116,RapidEye  Augmentation,0.212818988
128,regular,Unet,32,0.001,32,0.229889706,0.407150209,0.293858021,0.172235385,0.549139977,0.455878019,0.49818182,0.33171913,RapidEye  Augmentation,0.251977258
128,regular,Unet,64,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
128,regular,Unet,128,0.001,32,0.266350359,0.36217016,0.306956261,0.18130438,0.360318005,0.448633164,0.399654776,0.249730363,RapidEye  Augmentation,0.215517372
128,regular,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
128,regular,Unet,32,0.001,64,0.239156514,0.419694453,0.304690033,0.179725274,0.382131934,0.56337136,0.455381155,0.294817805,RapidEye  Augmentation,0.23727154
128,regular,Unet,64,0.001,64,0.119761631,0.055821873,0.076149732,0.039581943,0.267734557,0.123204581,0.168753251,0.092152104,RapidEye  Augmentation,0.065867024
128,regular,Unet,128,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
32,random,Unet,16,0.001,16,0.242884964,0.491689444,0.325151473,0.194137827,0.297874242,0.702371418,0.418333948,0.264489412,RapidEye  Augmentation,0.229313619
32,random,Unet,32,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
32,random,Unet,64,0.001,16,0.309581399,0.263742656,0.284829557,0.166064873,0.363386363,0.673476279,0.472062707,0.308954239,RapidEye  Augmentation,0.237509556
32,random,Unet,128,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
32,random,Unet,16,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
32,random,Unet,32,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
32,random,Unet,64,0.001,32,0.196480945,0.405223787,0.264643937,0.152501225,0.407032281,0.656796277,0.502594709,0.335643709,RapidEye  Augmentation,0.244072467
32,random,Unet,128,0.001,32,0.447286755,0.213072896,0.288644791,0.168664441,0.311472088,0.712354183,0.433429867,0.27667442,RapidEye  Augmentation,0.222669431
32,random,Unet,16,0.001,64,0.226837143,0.402983725,0.290278345,0.169781044,0.298206866,0.608735919,0.400310218,0.250242412,RapidEye  Augmentation,0.210011728
32,random,Unet,32,0.001,64,0.184339359,0.548228145,0.275906384,0.160029814,0.339549839,0.711680233,0.459748834,0.298489541,RapidEye  Augmentation,0.229259678
32,random,Unet,64,0.001,64,0.22219348,0.15393576,0.181871116,0.100032024,0.292298436,0.735689342,0.418372363,0.264520139,RapidEye  Augmentation,0.182276082
32,random,Unet,128,0.001,64,0.422274411,0.136911422,0.206779897,0.115312055,0.421897441,0.618887186,0.501750112,0.334890813,RapidEye  Augmentation,0.225101434
64,random,Unet,16,0.001,16,0.107692428,0.614847004,0.18328236,0.100886546,0.331028938,0.588938951,0.42383182,0.268900126,RapidEye  Augmentation,0.184893336
64,random,Unet,32,0.001,16,0.128716663,0.648358047,0.214791402,0.120317258,0.294873238,0.655574739,0.406779647,0.255319148,RapidEye  Augmentation,0.187818203
64,random,Unet,64,0.001,16,0.233813047,0.363200575,0.284486085,0.165831402,0.30569011,0.640621722,0.413884133,0.260941923,RapidEye  Augmentation,0.213386663
64,random,Unet,128,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
64,random,Unet,16,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
64,random,Unet,32,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
64,random,Unet,64,0.001,32,0.275202155,0.336947262,0.302960724,0.178523108,0.312773377,0.650604427,0.422454715,0.267792434,RapidEye  Augmentation,0.223157771
64,random,Unet,128,0.001,32,0.145563081,0.511267424,0.226608425,0.127782509,0.219832495,0.724148095,0.337276608,0.202845886,RapidEye  Augmentation,0.165314198
64,random,Unet,16,0.001,64,0.27099213,0.369562298,0.312693089,0.185320809,0.230355129,0.549724102,0.324663848,0.193790272,RapidEye  Augmentation,0.18955554
64,random,Unet,32,0.001,64,0.421065837,0.300882578,0.350970715,0.212834731,0.207167864,0.393707097,0.271482319,0.157060757,RapidEye  Augmentation,0.184947744
64,random,Unet,64,0.001,64,0.590129137,0.311231583,0.407532334,0.255912483,0.199254319,0.677561998,0.30794853,0.18199715,RapidEye  Augmentation,0.218954817
64,random,Unet,128,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
128,random,Unet,16,0.001,16,0.468542457,0.587876916,0.521469593,0.352694541,0.440548033,0.455077708,0.447695017,0.28840661,RapidEye  Augmentation,0.320550576
128,random,Unet,32,0.001,16,0.173922971,0.409659058,0.244178593,0.139068007,0.250389397,0.650056839,0.361525923,0.220647946,RapidEye  Augmentation,0.179857977
128,random,Unet,64,0.001,16,0.265655518,0.438645214,0.330905586,0.19825457,0.36148262,0.627269268,0.458652884,0.297566235,RapidEye  Augmentation,0.247910403
128,random,Unet,128,0.001,16,0.452814907,0.350611538,0.395212591,0.246270999,0.456659526,0.512825906,0.483115762,0.318492174,RapidEye  Augmentation,0.282381587
128,random,Unet,16,0.001,32,0.352381557,0.245598316,0.289455622,0.169218421,0.582295716,0.342740417,0.431499392,0.275103122,RapidEye  Augmentation,0.222160772
128,random,Unet,32,0.001,32,0.252820522,0.535101473,0.343396008,0.207289129,0.458047569,0.469778031,0.463838637,0.301946551,RapidEye  Augmentation,0.25461784
128,random,Unet,64,0.001,32,0.256225437,0.543031216,0.348169535,0.210778013,0.383161128,0.651362598,0.482496113,0.317953765,RapidEye  Augmentation,0.264365889
128,random,Unet,128,0.001,32,0.249020904,0.575422227,0.34760958,0.210367694,0.207730159,0.727138698,0.323144019,0.192708269,RapidEye  Augmentation,0.201537982
128,random,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye  Augmentation,4.35E-10
128,random,Unet,32,0.001,64,0.258434057,0.51341784,0.343808591,0.207589895,0.280257732,0.511183202,0.362030894,0.22102426,RapidEye  Augmentation,0.214307078
128,random,Unet,64,0.001,64,0.334093124,0.367725462,0.350103438,0.212197199,0.205240354,0.612695336,0.307480931,0.181670576,RapidEye  Augmentation,0.196933888
128,random,Unet,128,0.001,64,0.288307011,0.429147452,0.34490332,0.208388627,0.208158761,0.667579293,0.317360818,0.188608959,RapidEye  Augmentation,0.198498793
32,regular,Unet,16,0.001,16,0.17794615,0.70077503,0.28382203,0.1653803,0.33759806,0.72688597,0.4610596,0.2995955,RapidEye + DEM,0.2324879
32,regular,Unet,32,0.001,16,0.19739522,0.70346308,0.30828434,0.18223177,0.37459305,0.68821871,0.48513192,0.32024696,RapidEye + DEM,0.251239365
32,regular,Unet,64,0.001,16,0.2047962,0.73764616,0.32058647,0.19089191,0.32870755,0.73231959,0.45374709,0.29344946,RapidEye + DEM,0.242170685
32,regular,Unet,128,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
32,regular,Unet,16,0.001,32,0.2918618,0.41324314,0.34210476,0.20634885,0.35571295,0.74247086,0.48098779,0.31664512,RapidEye + DEM,0.261496985
32,regular,Unet,32,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
32,regular,Unet,64,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
32,regular,Unet,128,0.001,32,0.33440655,0.30710989,0.3201775,0.19060197,0.43329036,0.65140474,0.52041793,0.35173309,RapidEye + DEM,0.27116753
32,regular,Unet,16,0.001,64,0.20192623,0.68944043,0.31236553,0.18509075,0.3430346,0.72583294,0.46588713,0.30368504,RapidEye + DEM,0.244387895
32,regular,Unet,32,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
32,regular,Unet,64,0.001,64,0.30171147,0.40437257,0.34557879,0.208882,0.40923765,0.62474203,0.49453187,0.32849044,RapidEye + DEM,0.26868622
32,regular,Unet,128,0.001,64,0.31141561,0.39402357,0.34788284,0.21056789,0.30192083,0.76867026,0.43355033,0.27677259,RapidEye + DEM,0.24367024
64,regular,Unet,16,0.001,16,0.47646233,0.45616236,0.46609142,0.30385867,0.24987747,0.57979864,0.34924138,0.21156418,RapidEye + DEM,0.257711425
64,regular,Unet,32,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
64,regular,Unet,64,0.001,16,0.68047625,0.25092962,0.36665356,0.22447997,0.42799824,0.48974347,0.45679376,0.29600304,RapidEye + DEM,0.260241505
64,regular,Unet,128,0.001,16,0.27620253,0.52761972,0.36259237,0.22144294,0.25459358,0.8100754,0.3874256,0.24025285,RapidEye + DEM,0.230847895
64,regular,Unet,16,0.001,32,0.54906517,0.45522153,0.49775884,0.33134416,0.24356528,0.66644204,0.35674909,0.21709958,RapidEye + DEM,0.27422187
64,regular,Unet,32,0.001,32,0.2322202,0.66296315,0.34395957,0.20769997,0.33176592,0.56762564,0.41876942,0.26483768,RapidEye + DEM,0.236268825
64,regular,Unet,64,0.001,32,0.71218753,0.10210116,0.17859802,0.09805524,0.25146148,0.35512406,0.29443502,0.17263196,RapidEye + DEM,0.1353436
64,regular,Unet,128,0.001,32,0.43190798,0.38192734,0.4053829,0.25421959,0.58027208,0.33600101,0.42557618,0.27030599,RapidEye + DEM,0.26226279
64,regular,Unet,16,0.001,64,0.59339923,0.15868464,0.2504065,0.14312267,0.24000718,0.56299227,0.33654368,0.2023159,RapidEye + DEM,0.172719285
64,regular,Unet,32,0.001,64,0.62396365,0.28323105,0.38960958,0.24193487,0.38835761,0.47040984,0.42546383,0.27021533,RapidEye + DEM,0.2560751
64,regular,Unet,64,0.001,64,0.66530949,0.43192509,0.52379656,0.35482684,0.40441069,0.35221767,0.37651402,0.23191702,RapidEye + DEM,0.29337193
64,regular,Unet,128,0.001,64,0.75768262,0.0673805,0.12375546,0.06595913,0.20679973,0.62975442,0.31135592,0.1843822,RapidEye + DEM,0.125170665
128,regular,Unet,16,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
128,regular,Unet,32,0.001,16,0.320256472,0.452040672,0.374904782,0.230697125,0.339990348,0.711343229,0.460081995,0.298770458,RapidEye + DEM,0.264733792
128,regular,Unet,64,0.001,16,0.287731051,0.442856491,0.348824888,0.211258575,0.437372357,0.649509311,0.522738457,0.353856385,RapidEye + DEM,0.28255748
128,regular,Unet,128,0.001,16,0.154471204,0.491420627,0.235055879,0.13318035,0.424158722,0.497999251,0.458122641,0.297120035,RapidEye + DEM,0.215150193
128,regular,Unet,16,0.001,32,0.256245941,0.546346486,0.348867148,0.21128957,0.519159615,0.591213524,0.552848756,0.38202554,RapidEye + DEM,0.296657555
128,regular,Unet,32,0.001,32,0.210003063,0.705971956,0.323712498,0.193112746,0.368125707,0.746051133,0.492992818,0.327133715,RapidEye + DEM,0.26012323
128,regular,Unet,64,0.001,32,0.353638351,0.469199419,0.40330407,0.252586633,0.286659271,0.697274745,0.406287968,0.254931867,RapidEye + DEM,0.25375925
128,regular,Unet,128,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
128,regular,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
128,regular,Unet,32,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
128,regular,Unet,64,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
128,regular,Unet,128,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
32,random,Unet,16,0.001,16,0.297257543,0.552125812,0.38645342,0.239505604,0.347663552,0.665936589,0.4568308,0.296034157,RapidEye + DEM,0.267769881
32,random,Unet,32,0.001,16,0.306166321,0.650642872,0.416394293,0.262940645,0.38884455,0.636325359,0.482713431,0.318142563,RapidEye + DEM,0.290541604
32,random,Unet,64,0.001,16,0.254889786,0.57040453,0.352335632,0.213839442,0.307038248,0.707257509,0.42818892,0.272417545,RapidEye + DEM,0.243128494
32,random,Unet,128,0.001,16,0.285748243,0.53868556,0.373416156,0.229570791,0.31449917,0.75001055,0.443166822,0.284659177,RapidEye + DEM,0.257114984
32,random,Unet,16,0.001,32,0.220865414,0.662022293,0.331226319,0.198484868,0.250215054,0.771913588,0.377925813,0.232989222,RapidEye + DEM,0.215737045
32,random,Unet,32,0.001,32,0.241030291,0.595313847,0.343133092,0.207097545,0.258000135,0.767827809,0.386224002,0.239329368,RapidEye + DEM,0.223213457
32,random,Unet,64,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
32,random,Unet,128,0.001,32,0.317754328,0.296671301,0.306851089,0.181231007,0.250019789,0.798449934,0.380799323,0.235177353,RapidEye + DEM,0.20820418
32,random,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
32,random,Unet,32,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
32,random,Unet,64,0.001,64,0.186542049,0.677747428,0.292560279,0.171344429,0.232525885,0.769849598,0.357171476,0.217412516,RapidEye + DEM,0.194378473
32,random,Unet,128,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
64,random,Unet,16,0.001,16,0.359872043,0.549392939,0.4348813,0.277858347,0.46502015,0.388610423,0.423395514,0.268548965,RapidEye + DEM,0.273203656
64,random,Unet,32,0.001,16,0.414814591,0.600376308,0.490636498,0.325061858,0.260670036,0.629248977,0.368632108,0.225965023,RapidEye + DEM,0.275513441
64,random,Unet,64,0.001,16,0.684742391,0.215536937,0.327869982,0.196079224,0.274333626,0.383218914,0.319761008,0.190306857,RapidEye + DEM,0.193193041
64,random,Unet,128,0.001,16,0.235287175,0.714663327,0.354020804,0.215082183,0.325768799,0.648793221,0.433746815,0.276932746,RapidEye + DEM,0.246007465
64,random,Unet,16,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
64,random,Unet,32,0.001,32,0.570359111,0.488105386,0.526036263,0.356885493,0.2961362,0.522345304,0.377981305,0.233031422,RapidEye + DEM,0.294958457
64,random,Unet,64,0.001,32,0.198732451,0.476233155,0.280437946,0.163086832,0.404438466,0.506634116,0.449804604,0.290159941,RapidEye + DEM,0.226623387
64,random,Unet,128,0.001,32,0.538813114,0.3380225,0.415427804,0.262170345,0.371363103,0.546228051,0.442133605,0.283807158,RapidEye + DEM,0.272988752
64,random,Unet,16,0.001,64,0.460902214,0.516777933,0.487243384,0.322089732,0.302250743,0.577524126,0.396822184,0.24752225,RapidEye + DEM,0.284805991
64,random,Unet,32,0.001,64,0.50467658,0.229649216,0.315659821,0.187408596,0.385112166,0.524956822,0.444289953,0.285586625,RapidEye + DEM,0.236497611
64,random,Unet,64,0.001,64,0.288489074,0.586891294,0.386830062,0.239794984,0.378586024,0.545848966,0.447085619,0.287901014,RapidEye + DEM,0.263847999
64,random,Unet,128,0.001,64,0.613841832,0.264638692,0.369834721,0.226869449,0.361203492,0.599216521,0.450717598,0.290920258,RapidEye + DEM,0.258894853
128,random,Unet,16,0.001,16,0.4858833,0.40477577,0.44163653,0.28339764,0.51682979,0.38481951,0.44116086,0.28300601,RapidEye + DEM,0.283201825
128,random,Unet,32,0.001,16,0.49171248,0.56484926,0.52574956,0.35662159,0.27487138,0.627859,0.38235217,0.23636305,RapidEye + DEM,0.29649232
128,random,Unet,64,0.001,16,0.50664479,0.40137091,0.44790521,0.2885811,0.37479562,0.53102231,0.4394367,0.28158852,RapidEye + DEM,0.28508481
128,random,Unet,128,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
128,random,Unet,16,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + DEM,4.35E-10
128,random,Unet,32,0.001,32,0.326546639,0.652434945,0.43524912,0.278158724,0.23717019,0.57853502,0.336423635,0.202229157,RapidEye + DEM,0.24019394
128,random,Unet,64,0.001,32,0.366183072,0.490748614,0.419412285,0.2653521,0.432320833,0.396866173,0.413835526,0.260903269,RapidEye + DEM,0.263127685
128,random,Unet,128,0.001,32,0.421565264,0.606917262,0.497539312,0.331149638,0.430047035,0.512067735,0.467487007,0.305046052,RapidEye + DEM,0.318097845
128,random,Unet,16,0.001,64,0.431233227,0.554724276,0.485245138,0.32034564,0.504272342,0.457394391,0.47969079,0.315521836,RapidEye + DEM,0.317933738
128,random,Unet,32,0.001,64,0.482031167,0.352134764,0.406969219,0.255468518,0.322983384,0.463122874,0.380561769,0.234996155,RapidEye + DEM,0.245232337
128,random,Unet,64,0.001,64,0.552063882,0.23847498,0.333072603,0.199812308,0.416198015,0.395897388,0.405793965,0.254543006,RapidEye + DEM,0.227177657
128,random,Unet,128,0.001,64,0.656730711,0.460956037,0.541697383,0.371457458,0.310772628,0.439998329,0.364264041,0.222691223,RapidEye + DEM,0.297074341
32,regular,Unet,16,0.001,16,0.232958078,0.502486467,0.318333417,0.18929638,0.31724596,0.724316597,0.441234201,0.283066392,RapidEye + Augmentation + DEM,0.236181386
32,regular,Unet,32,0.001,16,0.20346041,0.564759672,0.299149245,0.175882131,0.257556766,0.813992679,0.391301274,0.243240863,RapidEye + Augmentation + DEM,0.209561497
32,regular,Unet,64,0.001,16,0.291113853,0.253617674,0.271075249,0.156788349,0.350444138,0.706246555,0.468443543,0.305861115,RapidEye + Augmentation + DEM,0.231324732
32,regular,Unet,128,0.001,16,0.193211034,0.548765719,0.285797626,0.166723385,0.194655582,0.866180897,0.317875475,0.188972622,RapidEye + Augmentation + DEM,0.177848004
32,regular,Unet,16,0.001,32,0.14696981,0.754984081,0.246043339,0.140279025,0.294531226,0.786950827,0.428636968,0.272780359,RapidEye + Augmentation + DEM,0.206529692
32,regular,Unet,32,0.001,32,0.248899266,0.54957217,0.342624933,0.206727445,0.283438325,0.773345709,0.414835572,0.261698753,RapidEye + Augmentation + DEM,0.234213099
32,regular,Unet,64,0.001,32,0.194323197,0.757896125,0.309333771,0.182965606,0.238789633,0.835979939,0.371471882,0.228102833,RapidEye + Augmentation + DEM,0.20553422
32,regular,Unet,128,0.001,32,0.199995399,0.389857084,0.264369905,0.152319267,0.286146611,0.784592032,0.419352293,0.265304089,RapidEye + Augmentation + DEM,0.208811678
32,regular,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
32,regular,Unet,32,0.001,64,0.227406412,0.509206593,0.314403474,0.186523572,0.322397768,0.673055053,0.4359653,0.278744012,RapidEye + Augmentation + DEM,0.232633792
32,regular,Unet,64,0.001,64,0.212424621,0.571255744,0.309689492,0.183214545,0.259738356,0.822922349,0.394850403,0.24598977,RapidEye + Augmentation + DEM,0.214602158
32,regular,Unet,128,0.001,64,0.235522345,0.514000297,0.323028415,0.192626044,0.294826984,0.781643569,0.428157777,0.272392333,RapidEye + Augmentation + DEM,0.232509189
64,regular,Unet,16,0.001,16,0.32200098,0.504950523,0.393238425,0.244739756,0.257799983,0.589233816,0.3586739,0.218526915,RapidEye + Augmentation + DEM,0.231633335
64,regular,Unet,32,0.001,16,0.419356167,0.451727062,0.434940159,0.277906388,0.29749769,0.599932611,0.397754729,0.248248339,RapidEye + Augmentation + DEM,0.263077364
64,regular,Unet,64,0.001,16,0.482730657,0.266744316,0.343615651,0.207449213,0.204447135,0.726549029,0.319100916,0.189839423,RapidEye + Augmentation + DEM,0.198644318
64,regular,Unet,128,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
64,regular,Unet,16,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
64,regular,Unet,32,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
64,regular,Unet,64,0.001,32,0.473211706,0.514806688,0.493133634,0.327257723,0.242123887,0.582368076,0.342041463,0.206302777,RapidEye + Augmentation + DEM,0.26678025
64,regular,Unet,128,0.001,32,0.488658071,0.47000581,0.479150504,0.315054506,0.173643202,0.770734191,0.283430666,0.165114596,RapidEye + Augmentation + DEM,0.240084551
64,regular,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
64,regular,Unet,32,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
64,regular,Unet,64,0.001,64,0.482688218,0.508400142,0.495210677,0.329089701,0.241413265,0.753759325,0.365700394,0.22376582,RapidEye + Augmentation + DEM,0.276427761
64,regular,Unet,128,0.001,64,0.377868921,0.540656805,0.44483763,0.286039352,0.2048309,0.724737823,0.319392622,0.190045953,RapidEye + Augmentation + DEM,0.238042653
128,regular,Unet,16,0.001,16,0.207410201,0.615698218,0.310292274,0.18363665,0.475458324,0.616107166,0.536721408,0.366793722,RapidEye + Augmentation + DEM,0.275215186
128,regular,Unet,32,0.001,16,0.273111731,0.685721993,0.39063856,0.242728919,0.334206581,0.725411713,0.457593799,0.296675295,RapidEye + Augmentation + DEM,0.269702107
128,regular,Unet,64,0.001,16,0.189160883,0.388423443,0.254420072,0.145751029,0.402246088,0.660797775,0.500079691,0.333404183,RapidEye + Augmentation + DEM,0.239577606
128,regular,Unet,128,0.001,16,0.564142168,0.049056944,0.090264611,0.047265507,0.408146203,0.59639442,0.484631717,0.319811165,RapidEye + Augmentation + DEM,0.183538336
128,regular,Unet,16,0.001,32,0.182426468,0.657139003,0.285575211,0.166572034,0.52354598,0.438313454,0.477153391,0.313329935,RapidEye + Augmentation + DEM,0.239950985
128,regular,Unet,32,0.001,32,0.193384752,0.541418374,0.28497991,0.166167095,0.372940689,0.533970773,0.439159572,0.281360984,RapidEye + Augmentation + DEM,0.223764039
128,regular,Unet,64,0.001,32,0.204947308,0.724922717,0.319552094,0.190158889,0.469771117,0.602544129,0.52793771,0.358638167,RapidEye + Augmentation + DEM,0.274398528
128,regular,Unet,128,0.001,32,0.243754953,0.455087125,0.317467272,0.188684151,0.557222962,0.531780481,0.544204473,0.373819321,RapidEye + Augmentation + DEM,0.281251736
128,regular,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
128,regular,Unet,32,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
128,regular,Unet,64,0.001,64,0.253158569,0.527843714,0.342196614,0.206415668,0.446348846,0.547365308,0.491722643,0.326016068,RapidEye + Augmentation + DEM,0.266215868
128,regular,Unet,128,0.001,64,0.193038732,0.506876945,0.27959621,0.162517771,0.519720912,0.552251399,0.535492539,0.365646869,RapidEye + Augmentation + DEM,0.26408232
32,random,Unet,16,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
32,random,Unet,32,0.001,16,0.229561225,0.416513592,0.29598853,0.173701033,0.278133422,0.708226264,0.399410874,0.249539927,RapidEye + Augmentation + DEM,0.21162048
32,random,Unet,64,0.001,16,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
32,random,Unet,128,0.001,16,0.23648341,0.46637696,0.313833088,0.186122179,0.246052191,0.748199344,0.370320946,0.227235511,RapidEye + Augmentation + DEM,0.206678845
32,random,Unet,16,0.001,32,0.136397243,0.752161622,0.230919465,0.130530789,0.21849592,0.75274843,0.338683993,0.203864887,RapidEye + Augmentation + DEM,0.167197838
32,random,Unet,32,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
32,random,Unet,64,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
32,random,Unet,128,0.001,32,0.265563071,0.474351496,0.340499431,0.205181867,0.313121259,0.662103534,0.425171077,0.269979209,RapidEye + Augmentation + DEM,0.237580538
32,random,Unet,16,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
32,random,Unet,32,0.001,64,0.18322742,0.608440459,0.281640768,0.163900986,0.263507605,0.763362944,0.391776651,0.243608356,RapidEye + Augmentation + DEM,0.203754671
32,random,Unet,64,0.001,64,0.212936714,0.457640797,0.290640593,0.17002897,0.245288864,0.766479909,0.371644169,0.228232786,RapidEye + Augmentation + DEM,0.199130878
32,random,Unet,128,0.001,64,0.107181653,0.636530638,0.183469892,0.10100019,0.216087863,0.791499913,0.339491069,0.204450011,RapidEye + Augmentation + DEM,0.152725101
64,random,Unet,16,0.001,16,0.281225622,0.355270833,0.3139413,0.186198309,0.35867095,0.572006226,0.44088763,0.282781154,RapidEye + Augmentation + DEM,0.234489731
64,random,Unet,32,0.001,16,0.342800617,0.527754128,0.415630251,0.262331575,0.385035157,0.463628322,0.420692563,0.266377866,RapidEye + Augmentation + DEM,0.264354721
64,random,Unet,64,0.001,16,0.243358776,0.55857712,0.339016229,0.20410569,0.398358136,0.482372254,0.436358094,0.279065222,RapidEye + Augmentation + DEM,0.241585456
64,random,Unet,128,0.001,16,0.450700194,0.28260383,0.347385526,0.210203603,0.184300795,0.577060759,0.279375166,0.162368447,RapidEye + Augmentation + DEM,0.186286025
64,random,Unet,16,0.001,32,0.385939419,0.52336365,0.444266975,0.285567611,0.390715301,0.612232029,0.477010936,0.31320706,RapidEye + Augmentation + DEM,0.299387335
64,random,Unet,32,0.001,32,0.445451677,0.378656864,0.409347385,0.257345557,0.305540621,0.622509599,0.409895867,0.257779241,RapidEye + Augmentation + DEM,0.257562399
64,random,Unet,64,0.001,32,0.302448064,0.547959328,0.389764339,0.242054224,0.299201012,0.68455416,0.416402966,0.262947559,RapidEye + Augmentation + DEM,0.252500892
64,random,Unet,128,0.001,32,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
64,random,Unet,16,0.001,64,0.411005735,0.500918388,0.451529533,0.291597128,0.275852114,0.523945928,0.361420214,0.220569193,RapidEye + Augmentation + DEM,0.256083161
64,random,Unet,32,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
64,random,Unet,64,0.001,64,0.471669227,0.358765274,0.407542169,0.255920231,0.327341586,0.615180492,0.427309155,0.271705776,RapidEye + Augmentation + DEM,0.263813004
64,random,Unet,128,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10
128,random,Unet,16,0.001,16,0.477676541,0.469737023,0.473673522,0.310335636,0.61566174,0.547070444,0.579342961,0.407799304,RapidEye + Augmentation + DEM,0.35906747
128,random,Unet,32,0.001,16,0.342673123,0.61256218,0.439490855,0.28163299,0.26179111,0.582157433,0.361168087,0.220381409,RapidEye + Augmentation + DEM,0.2510072
128,random,Unet,64,0.001,16,0.239111036,0.516240299,0.326837987,0.195341498,0.491502732,0.494587421,0.493040234,0.327175468,RapidEye + Augmentation + DEM,0.261258483
128,random,Unet,128,0.001,16,0.199341878,0.67035526,0.307302088,0.181545734,0.200021476,0.706330836,0.311758101,0.184664354,RapidEye + Augmentation + DEM,0.183105044
128,random,Unet,16,0.001,32,0.557085276,0.551095366,0.554074168,0.383196771,0.580448329,0.368644953,0.450913221,0.291083246,RapidEye + Augmentation + DEM,0.337140009
128,random,Unet,32,0.001,32,0.484608114,0.459836036,0.471897185,0.308812469,0.377214968,0.538898945,0.443789244,0.285172969,RapidEye + Augmentation + DEM,0.296992719
128,random,Unet,64,0.001,32,0.5645684,0.413467139,0.477345616,0.313495696,0.470165461,0.556589842,0.509740412,0.342048049,RapidEye + Augmentation + DEM,0.327771872
128,random,Unet,128,0.001,32,0.620620549,0.319026917,0.421423286,0.266964078,0.306611001,0.547575951,0.393105537,0.244636804,RapidEye + Augmentation + DEM,0.255800441
128,random,Unet,16,0.001,64,0.572819173,0.477173954,0.520640373,0.351936281,0.217387766,0.563582003,0.313753068,0.186065912,RapidEye + Augmentation + DEM,0.269001097
128,random,Unet,32,0.001,64,0.47683987,0.552977026,0.512093902,0.344170868,0.402627528,0.475043178,0.435847878,0.278648019,RapidEye + Augmentation + DEM,0.311409444
128,random,Unet,64,0.001,64,0.466379225,0.407060623,0.434705645,0.277714938,0.300780684,0.44627437,0.359359622,0.219036207,RapidEye + Augmentation + DEM,0.248375573
128,random,Unet,128,0.001,64,1,4.48E-10,4.48E-10,4.48E-10,1,4.21E-10,4.21E-10,4.21E-10,RapidEye + Augmentation + DEM,4.35E-10

==> anc/suplementary_material/all_results.tex <==
\begin{tabular}{lrllrrrrrrrrrrrlr}
\toprule
{} &  size & sampling & model &  batch\_size &  learning\_rate &  filters &  precision\_area\_1 &  recall\_area\_1 &  f1\_score\_area\_1 &  iou\_score\_area\_1 &  precision\_area\_2 &  recall\_area\_2 &  f1\_score\_area\_2 &  iou\_score\_area\_2 &                        dataset &    averageIoU \\
\midrule
0  &    32 &  regular &  Unet &          16 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
1  &    32 &  regular &  Unet &          32 &          0.001 &       16 &      2.369039e-01 &   5.697325e-01 &     3.346535e-01 &      2.009513e-01 &          0.403650 &   6.168232e-01 &     4.879707e-01 &      3.227257e-01 &                       RapidEye &  2.618385e-01 \\
2  &    32 &  regular &  Unet &          64 &          0.001 &       16 &      1.230720e-01 &   7.167242e-01 &     2.100716e-01 &      1.173631e-01 &          0.274761 &   7.933954e-01 &     4.081694e-01 &      2.564151e-01 &                       RapidEye &  1.868891e-01 \\
3  &    32 &  regular &  Unet &         128 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
4  &    32 &  regular &  Unet &          16 &          0.001 &       32 &      2.071737e-01 &   6.339770e-01 &     3.122945e-01 &      1.850409e-01 &          0.374635 &   6.547323e-01 &     4.765759e-01 &      3.128321e-01 &                       RapidEye &  2.489365e-01 \\
5  &    32 &  regular &  Unet &          32 &          0.001 &       32 &      1.623648e-01 &   7.442767e-01 &     2.665757e-01 &      1.537856e-01 &          0.398853 &   6.003538e-01 &     4.792858e-01 &      3.151715e-01 &                       RapidEye &  2.344786e-01 \\
6  &    32 &  regular &  Unet &          64 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
7  &    32 &  regular &  Unet &         128 &          0.001 &       32 &      4.287307e-01 &   2.239595e-01 &     2.942232e-01 &      1.724864e-01 &          0.414111 &   6.222569e-01 &     4.972818e-01 &      3.309216e-01 &                       RapidEye &  2.517040e-01 \\
8  &    32 &  regular &  Unet &          16 &          0.001 &       64 &      2.541648e-01 &   5.221989e-01 &     3.419134e-01 &      2.062096e-01 &          0.393643 &   6.082305e-01 &     4.779558e-01 &      3.140223e-01 &                       RapidEye &  2.601160e-01 \\
9  &    32 &  regular &  Unet &          32 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
10 &    32 &  regular &  Unet &          64 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
11 &    32 &  regular &  Unet &         128 &          0.001 &       64 &      1.367890e-01 &   7.170377e-01 &     2.297489e-01 &      1.297832e-01 &          0.286647 &   7.696390e-01 &     4.177173e-01 &      2.639967e-01 &                       RapidEye &  1.968900e-01 \\
12 &    64 &  regular &  Unet &          16 &          0.001 &       16 &      9.503855e-02 &   8.301151e-01 &     1.705510e-01 &      9.322533e-02 &          0.428883 &   5.142580e-01 &     4.677061e-01 &      3.052326e-01 &                       RapidEye &  1.992290e-01 \\
13 &    64 &  regular &  Unet &          32 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
14 &    64 &  regular &  Unet &          64 &          0.001 &       16 &      3.941728e-01 &   2.224363e-01 &     2.843887e-01 &      1.657652e-01 &          0.234686 &   6.566278e-01 &     3.457845e-01 &      2.090323e-01 &                       RapidEye &  1.873988e-01 \\
15 &    64 &  regular &  Unet &         128 &          0.001 &       16 &      4.945157e-01 &   3.090363e-01 &     3.803694e-01 &      2.348495e-01 &          0.463407 &   3.648540e-01 &     4.082671e-01 &      2.564923e-01 &                       RapidEye &  2.456709e-01 \\
16 &    64 &  regular &  Unet &          16 &          0.001 &       32 &      2.420232e-01 &   5.464361e-01 &     3.354649e-01 &      2.015367e-01 &          0.265434 &   6.954214e-01 &     3.842171e-01 &      2.377900e-01 &                       RapidEye &  2.196634e-01 \\
17 &    64 &  regular &  Unet &          32 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
18 &    64 &  regular &  Unet &          64 &          0.001 &       32 &      3.910373e-01 &   4.534743e-01 &     4.199477e-01 &      2.657809e-01 &          0.296939 &   6.215829e-01 &     4.018900e-01 &      2.514783e-01 &                       RapidEye &  2.586296e-01 \\
19 &    64 &  regular &  Unet &         128 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
20 &    64 &  regular &  Unet &          16 &          0.001 &       64 &      2.494577e-01 &   4.379284e-01 &     3.178552e-01 &      1.889583e-01 &          0.186201 &   6.585232e-01 &     2.903142e-01 &      1.698056e-01 &                       RapidEye &  1.793819e-01 \\
21 &    64 &  regular &  Unet &          32 &          0.001 &       64 &      3.289241e-01 &   4.834909e-01 &     3.915039e-01 &      2.433975e-01 &          0.323998 &   6.164020e-01 &     4.247402e-01 &      2.696319e-01 &                       RapidEye &  2.565147e-01 \\
22 &    64 &  regular &  Unet &          64 &          0.001 &       64 &      3.965909e-01 &   7.817750e-02 &     1.306089e-01 &      6.986707e-02 &          0.316651 &   6.263005e-01 &     4.206342e-01 &      2.663311e-01 &                       RapidEye &  1.680991e-01 \\
23 &    64 &  regular &  Unet &         128 &          0.001 &       64 &      3.806926e-01 &   3.157117e-01 &     3.451705e-01 &      2.085837e-01 &          0.323022 &   6.105050e-01 &     4.224978e-01 &      2.678271e-01 &                       RapidEye &  2.382054e-01 \\
24 &   128 &  regular &  Unet &          16 &          0.001 &       16 &      4.887188e-01 &   2.202858e-01 &     3.036872e-01 &      1.790279e-01 &          0.548417 &   4.260562e-01 &     4.795544e-01 &      3.154038e-01 &                       RapidEye &  2.472158e-01 \\
25 &   128 &  regular &  Unet &          32 &          0.001 &       16 &      2.700000e-07 &   4.480000e-10 &     4.470000e-10 &      4.470000e-10 &          0.342210 &   1.082515e-02 &     2.098644e-02 &      1.060450e-02 &                       RapidEye &  5.302249e-03 \\
26 &   128 &  regular &  Unet &          64 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
27 &   128 &  regular &  Unet &         128 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
28 &   128 &  regular &  Unet &          16 &          0.001 &       32 &      4.110404e-01 &   2.198378e-01 &     2.864649e-01 &      1.671777e-01 &          0.504694 &   4.461059e-01 &     4.735948e-01 &      3.102680e-01 &                       RapidEye &  2.387229e-01 \\
29 &   128 &  regular &  Unet &          32 &          0.001 &       32 &      5.825404e-02 &   1.727969e-01 &     8.713332e-02 &      4.555117e-02 &          0.281906 &   1.149067e-01 &     1.632653e-01 &      8.888889e-02 &                       RapidEye &  6.722003e-02 \\
30 &   128 &  regular &  Unet &          64 &          0.001 &       32 &      1.515389e-01 &   5.362215e-01 &     2.362987e-01 &      1.339788e-01 &          0.414283 &   3.916853e-01 &     4.026674e-01 &      2.520874e-01 &                       RapidEye &  1.930331e-01 \\
31 &   128 &  regular &  Unet &         128 &          0.001 &       32 &      2.040823e-02 &   1.344000e-04 &     2.670500e-04 &      1.335400e-04 &          0.299413 &   6.655154e-02 &     1.088979e-01 &      5.758437e-02 &                       RapidEye &  2.885896e-02 \\
32 &   128 &  regular &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
33 &   128 &  regular &  Unet &          32 &          0.001 &       64 &      4.938272e-02 &   1.379866e-02 &     2.157014e-02 &      1.090266e-02 &          0.268251 &   2.434607e-01 &     2.552553e-01 &      1.462995e-01 &                       RapidEye &  7.860107e-02 \\
34 &   128 &  regular &  Unet &          64 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
35 &   128 &  regular &  Unet &         128 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
36 &    32 &   random &  Unet &          16 &          0.001 &       16 &      2.184207e-01 &   5.273957e-01 &     3.089074e-01 &      1.826674e-01 &          0.321258 &   6.966429e-01 &     4.397325e-01 &      2.818315e-01 &                       RapidEye &  2.322494e-01 \\
37 &    32 &   random &  Unet &          32 &          0.001 &       16 &      2.729360e-01 &   5.165987e-01 &     3.571683e-01 &      2.174102e-01 &          0.323642 &   6.855229e-01 &     4.396985e-01 &      2.818035e-01 &                       RapidEye &  2.496069e-01 \\
38 &    32 &   random &  Unet &          64 &          0.001 &       16 &      2.167635e-01 &   6.186999e-01 &     3.210471e-01 &      1.912186e-01 &          0.381306 &   5.832105e-01 &     4.611260e-01 &      2.996516e-01 &                       RapidEye &  2.454351e-01 \\
39 &    32 &   random &  Unet &         128 &          0.001 &       16 &      2.627417e-01 &   2.411182e-01 &     2.514659e-01 &      1.438153e-01 &          0.355431 &   6.470242e-01 &     4.588181e-01 &      2.977054e-01 &                       RapidEye &  2.207603e-01 \\
40 &    32 &   random &  Unet &          16 &          0.001 &       32 &      1.883497e-01 &   4.295059e-01 &     2.618648e-01 &      1.506585e-01 &          0.214835 &   7.555284e-01 &     3.345425e-01 &      2.008713e-01 &                       RapidEye &  1.757649e-01 \\
41 &    32 &   random &  Unet &          32 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
42 &    32 &   random &  Unet &          64 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
43 &    32 &   random &  Unet &         128 &          0.001 &       32 &      2.268692e-01 &   4.957663e-01 &     3.112887e-01 &      1.843350e-01 &          0.258228 &   7.753254e-01 &     3.874220e-01 &      2.402501e-01 &                       RapidEye &  2.122926e-01 \\
44 &    32 &   random &  Unet &          16 &          0.001 &       64 &      2.500099e-01 &   5.654765e-01 &     3.467249e-01 &      2.097200e-01 &          0.331156 &   6.256266e-01 &     4.330763e-01 &      2.763863e-01 &                       RapidEye &  2.430532e-01 \\
45 &    32 &   random &  Unet &          32 &          0.001 &       64 &      2.739832e-01 &   2.692084e-01 &     2.715748e-01 &      1.571227e-01 &          0.310895 &   7.335833e-01 &     4.367101e-01 &      2.793533e-01 &                       RapidEye &  2.182380e-01 \\
46 &    32 &   random &  Unet &          64 &          0.001 &       64 &      2.963439e-01 &   3.308096e-01 &     3.126297e-01 &      1.852763e-01 &          0.313473 &   6.539741e-01 &     4.238024e-01 &      2.688764e-01 &                       RapidEye &  2.270763e-01 \\
47 &    32 &   random &  Unet &         128 &          0.001 &       64 &      2.806895e-01 &   4.508311e-01 &     3.459740e-01 &      2.091708e-01 &          0.340073 &   6.829957e-01 &     4.540618e-01 &      2.937128e-01 &                       RapidEye &  2.514418e-01 \\
48 &    64 &   random &  Unet &          16 &          0.001 &       16 &      4.480738e-01 &   1.610143e-01 &     2.368994e-01 &      1.343652e-01 &          0.670881 &   2.034034e-01 &     3.121626e-01 &      1.849483e-01 &                       RapidEye &  1.596567e-01 \\
49 &    64 &   random &  Unet &          32 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
50 &    64 &   random &  Unet &          64 &          0.001 &       16 &      2.956778e-01 &   5.179427e-01 &     3.764511e-01 &      2.318692e-01 &          0.404164 &   4.129144e-01 &     4.084924e-01 &      2.566701e-01 &                       RapidEye &  2.442697e-01 \\
51 &    64 &   random &  Unet &         128 &          0.001 &       16 &      1.473075e-01 &   7.812822e-01 &     2.478786e-01 &      1.414734e-01 &          0.282405 &   7.275599e-01 &     4.068783e-01 &      2.553968e-01 &                       RapidEye &  1.984351e-01 \\
52 &    64 &   random &  Unet &          16 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
53 &    64 &   random &  Unet &          32 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
54 &    64 &   random &  Unet &          64 &          0.001 &       32 &      1.440957e-01 &   4.199633e-01 &     2.145694e-01 &      1.201780e-01 &          0.346615 &   5.272735e-01 &     4.182705e-01 &      2.644387e-01 &                       RapidEye &  1.923083e-01 \\
55 &    64 &   random &  Unet &         128 &          0.001 &       32 &      2.909996e-01 &   6.230007e-01 &     3.967022e-01 &      2.474289e-01 &          0.263210 &   6.227202e-01 &     3.700209e-01 &      2.270096e-01 &                       RapidEye &  2.372193e-01 \\
56 &    64 &   random &  Unet &          16 &          0.001 &       64 &      2.888398e-01 &   5.092514e-01 &     3.686096e-01 &      2.259481e-01 &          0.352660 &   6.376732e-01 &     4.541541e-01 &      2.937900e-01 &                       RapidEye &  2.598691e-01 \\
57 &    64 &   random &  Unet &          32 &          0.001 &       64 &      2.304932e-01 &   4.547287e-01 &     3.059210e-01 &      1.805825e-01 &          0.419323 &   4.261404e-01 &     4.227041e-01 &      2.679929e-01 &                       RapidEye &  2.242877e-01 \\
58 &    64 &   random &  Unet &          64 &          0.001 &       64 &      2.557705e-01 &   4.840285e-01 &     3.346860e-01 &      2.009747e-01 &          0.334961 &   4.795080e-01 &     3.944082e-01 &      2.456466e-01 &                       RapidEye &  2.233107e-01 \\
59 &    64 &   random &  Unet &         128 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
60 &   128 &   random &  Unet &          16 &          0.001 &       16 &      2.113958e-01 &   6.317818e-01 &     3.167921e-01 &      1.882073e-01 &          0.251315 &   4.950086e-01 &     3.333759e-01 &      2.000306e-01 &                       RapidEye &  1.941190e-01 \\
61 &   128 &   random &  Unet &          32 &          0.001 &       16 &      2.911305e-01 &   4.510103e-01 &     3.538488e-01 &      2.149553e-01 &          0.265373 &   6.423908e-01 &     3.755895e-01 &      2.312159e-01 &                       RapidEye &  2.230856e-01 \\
62 &   128 &   random &  Unet &          64 &          0.001 &       16 &      1.877082e-01 &   4.771292e-01 &     2.694224e-01 &      1.556835e-01 &          0.288665 &   5.609283e-01 &     3.811718e-01 &      2.354616e-01 &                       RapidEye &  1.955726e-01 \\
63 &   128 &   random &  Unet &         128 &          0.001 &       16 &      2.714166e-01 &   2.909816e-01 &     2.808588e-01 &      1.633716e-01 &          0.202800 &   6.644202e-01 &     3.107504e-01 &      1.839576e-01 &                       RapidEye &  1.736646e-01 \\
64 &   128 &   random &  Unet &          16 &          0.001 &       32 &      1.673034e-01 &   5.042337e-01 &     2.512445e-01 &      1.436705e-01 &          0.318642 &   6.291648e-01 &     4.230366e-01 &      2.682603e-01 &                       RapidEye &  2.059654e-01 \\
65 &   128 &   random &  Unet &          32 &          0.001 &       32 &      5.764413e-02 &   1.030420e-03 &     2.024648e-03 &      1.013350e-03 &          0.092139 &   7.094057e-01 &     1.630950e-01 &      8.878791e-02 &                       RapidEye &  4.490063e-02 \\
66 &   128 &   random &  Unet &          64 &          0.001 &       32 &      1.646416e-01 &   3.199230e-01 &     2.174019e-01 &      1.219579e-01 &          0.334211 &   5.238616e-01 &     4.080782e-01 &      2.563431e-01 &                       RapidEye &  1.891505e-01 \\
67 &   128 &   random &  Unet &         128 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
68 &   128 &   random &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
69 &   128 &   random &  Unet &          32 &          0.001 &       64 &      2.194361e-02 &   3.136060e-04 &     6.183750e-04 &      3.092830e-04 &          0.152577 &   4.120298e-01 &     2.226902e-01 &      1.252962e-01 &                       RapidEye &  6.280274e-02 \\
70 &   128 &   random &  Unet &          64 &          0.001 &       64 &      1.677953e-01 &   5.339814e-01 &     2.553506e-01 &      1.463621e-01 &          0.310963 &   5.240301e-01 &     3.903120e-01 &      2.424768e-01 &                       RapidEye &  1.944195e-01 \\
71 &   128 &   random &  Unet &         128 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                       RapidEye &  4.345000e-10 \\
0  &    32 &  regular &  Unet &          16 &          0.001 &       16 &      2.611688e-01 &   4.114511e-01 &     3.195213e-01 &      1.901371e-01 &          0.317335 &   6.998863e-01 &     4.366771e-01 &      2.793262e-01 &         RapidEye  Augmentation &  2.347316e-01 \\
1  &    32 &  regular &  Unet &          32 &          0.001 &       16 &      2.033439e-01 &   6.380538e-01 &     3.084019e-01 &      1.823139e-01 &          0.281589 &   7.039299e-01 &     4.022626e-01 &      2.517702e-01 &         RapidEye  Augmentation &  2.170421e-01 \\
2  &    32 &  regular &  Unet &          64 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
3  &    32 &  regular &  Unet &         128 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
4  &    32 &  regular &  Unet &          16 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
5  &    32 &  regular &  Unet &          32 &          0.001 &       32 &      2.085027e-01 &   5.813808e-01 &     3.069300e-01 &      1.812861e-01 &          0.386533 &   6.347247e-01 &     4.804706e-01 &      3.161970e-01 &         RapidEye  Augmentation &  2.487415e-01 \\
6  &    32 &  regular &  Unet &          64 &          0.001 &       32 &      5.054640e-01 &   1.222615e-01 &     1.968976e-01 &      1.091993e-01 &          0.299589 &   6.754981e-01 &     4.150846e-01 &      2.618970e-01 &         RapidEye  Augmentation &  1.855482e-01 \\
7  &    32 &  regular &  Unet &         128 &          0.001 &       32 &      4.173753e-01 &   2.132969e-01 &     2.823174e-01 &      1.643594e-01 &          0.324475 &   7.354787e-01 &     4.502927e-01 &      2.905663e-01 &         RapidEye  Augmentation &  2.274629e-01 \\
8  &    32 &  regular &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
9  &    32 &  regular &  Unet &          32 &          0.001 &       64 &      2.610008e-01 &   4.416469e-01 &     3.281024e-01 &      1.962455e-01 &          0.364773 &   7.139969e-01 &     4.828588e-01 &      3.182689e-01 &         RapidEye  Augmentation &  2.572572e-01 \\
10 &    32 &  regular &  Unet &          64 &          0.001 &       64 &      3.158891e-01 &   3.737288e-01 &     3.423834e-01 &      2.065516e-01 &          0.440209 &   6.143380e-01 &     5.128971e-01 &      3.448969e-01 &         RapidEye  Augmentation &  2.757242e-01 \\
11 &    32 &  regular &  Unet &         128 &          0.001 &       64 &      2.472356e-01 &   4.768156e-01 &     3.256284e-01 &      1.944779e-01 &          0.287516 &   7.401963e-01 &     4.141596e-01 &      2.611610e-01 &         RapidEye  Augmentation &  2.278195e-01 \\
12 &    64 &  regular &  Unet &          16 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
13 &    64 &  regular &  Unet &          32 &          0.001 &       16 &      2.320276e-01 &   4.429013e-01 &     3.045219e-01 &      1.796083e-01 &          0.223036 &   7.091951e-01 &     3.393496e-01 &      2.043474e-01 &         RapidEye  Augmentation &  1.919779e-01 \\
14 &    64 &  regular &  Unet &          64 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
15 &    64 &  regular &  Unet &         128 &          0.001 &       16 &      2.683600e-01 &   4.312083e-01 &     3.308299e-01 &      1.982002e-01 &          0.230447 &   7.188408e-01 &     3.490086e-01 &      2.113934e-01 &         RapidEye  Augmentation &  2.047968e-01 \\
16 &    64 &  regular &  Unet &          16 &          0.001 &       32 &      3.427480e-01 &   4.985440e-01 &     4.062203e-01 &      2.548786e-01 &          0.237075 &   6.443705e-01 &     3.466223e-01 &      2.096449e-01 &         RapidEye  Augmentation &  2.322618e-01 \\
17 &    64 &  regular &  Unet &          32 &          0.001 &       32 &      2.613672e-01 &   5.186595e-01 &     3.475794e-01 &      2.103456e-01 &          0.253805 &   5.780717e-01 &     3.527386e-01 &      2.141364e-01 &         RapidEye  Augmentation &  2.122410e-01 \\
18 &    64 &  regular &  Unet &          64 &          0.001 &       32 &      2.351807e-01 &   4.425877e-01 &     3.071494e-01 &      1.814392e-01 &          0.287924 &   6.413378e-01 &     3.974264e-01 &      2.479926e-01 &         RapidEye  Augmentation &  2.147159e-01 \\
19 &    64 &  regular &  Unet &         128 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
20 &    64 &  regular &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
21 &    64 &  regular &  Unet &          32 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
22 &    64 &  regular &  Unet &          64 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
23 &    64 &  regular &  Unet &         128 &          0.001 &       64 &      3.211766e-01 &   3.854666e-01 &     3.503971e-01 &      2.124130e-01 &          0.188171 &   7.240639e-01 &     2.987123e-01 &      1.755802e-01 &         RapidEye  Augmentation &  1.939966e-01 \\
24 &   128 &  regular &  Unet &          16 &          0.001 &       16 &      1.711059e-01 &   5.355943e-01 &     2.593557e-01 &      1.489998e-01 &          0.403757 &   5.114780e-01 &     4.512784e-01 &      2.913877e-01 &         RapidEye  Augmentation &  2.201938e-01 \\
25 &   128 &  regular &  Unet &          32 &          0.001 &       16 &      2.040029e-01 &   6.182967e-01 &     3.067843e-01 &      1.811844e-01 &          0.571277 &   4.299313e-01 &     4.906268e-01 &      3.250533e-01 &         RapidEye  Augmentation &  2.531189e-01 \\
26 &   128 &  regular &  Unet &          64 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
27 &   128 &  regular &  Unet &         128 &          0.001 &       16 &      1.135501e-01 &   2.129833e-01 &     1.481274e-01 &      7.998788e-02 &          0.387523 &   5.138789e-01 &     4.418449e-01 &      2.835692e-01 &         RapidEye  Augmentation &  1.817786e-01 \\
28 &   128 &  regular &  Unet &          16 &          0.001 &       32 &      2.367080e-01 &   3.247166e-01 &     2.738142e-01 &      1.586239e-01 &          0.483920 &   3.733204e-01 &     4.214856e-01 &      2.670141e-01 &         RapidEye  Augmentation &  2.128190e-01 \\
29 &   128 &  regular &  Unet &          32 &          0.001 &       32 &      2.298897e-01 &   4.071502e-01 &     2.938580e-01 &      1.722354e-01 &          0.549140 &   4.558780e-01 &     4.981818e-01 &      3.317191e-01 &         RapidEye  Augmentation &  2.519773e-01 \\
30 &   128 &  regular &  Unet &          64 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
31 &   128 &  regular &  Unet &         128 &          0.001 &       32 &      2.663504e-01 &   3.621702e-01 &     3.069563e-01 &      1.813044e-01 &          0.360318 &   4.486332e-01 &     3.996548e-01 &      2.497304e-01 &         RapidEye  Augmentation &  2.155174e-01 \\
32 &   128 &  regular &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
33 &   128 &  regular &  Unet &          32 &          0.001 &       64 &      2.391565e-01 &   4.196945e-01 &     3.046900e-01 &      1.797253e-01 &          0.382132 &   5.633714e-01 &     4.553812e-01 &      2.948178e-01 &         RapidEye  Augmentation &  2.372715e-01 \\
34 &   128 &  regular &  Unet &          64 &          0.001 &       64 &      1.197616e-01 &   5.582187e-02 &     7.614973e-02 &      3.958194e-02 &          0.267735 &   1.232046e-01 &     1.687533e-01 &      9.215210e-02 &         RapidEye  Augmentation &  6.586702e-02 \\
35 &   128 &  regular &  Unet &         128 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
36 &    32 &   random &  Unet &          16 &          0.001 &       16 &      2.428850e-01 &   4.916894e-01 &     3.251515e-01 &      1.941378e-01 &          0.297874 &   7.023714e-01 &     4.183339e-01 &      2.644894e-01 &         RapidEye  Augmentation &  2.293136e-01 \\
37 &    32 &   random &  Unet &          32 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
38 &    32 &   random &  Unet &          64 &          0.001 &       16 &      3.095814e-01 &   2.637427e-01 &     2.848296e-01 &      1.660649e-01 &          0.363386 &   6.734763e-01 &     4.720627e-01 &      3.089542e-01 &         RapidEye  Augmentation &  2.375096e-01 \\
39 &    32 &   random &  Unet &         128 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
40 &    32 &   random &  Unet &          16 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
41 &    32 &   random &  Unet &          32 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
42 &    32 &   random &  Unet &          64 &          0.001 &       32 &      1.964809e-01 &   4.052238e-01 &     2.646439e-01 &      1.525012e-01 &          0.407032 &   6.567963e-01 &     5.025947e-01 &      3.356437e-01 &         RapidEye  Augmentation &  2.440725e-01 \\
43 &    32 &   random &  Unet &         128 &          0.001 &       32 &      4.472868e-01 &   2.130729e-01 &     2.886448e-01 &      1.686644e-01 &          0.311472 &   7.123542e-01 &     4.334299e-01 &      2.766744e-01 &         RapidEye  Augmentation &  2.226694e-01 \\
44 &    32 &   random &  Unet &          16 &          0.001 &       64 &      2.268371e-01 &   4.029837e-01 &     2.902783e-01 &      1.697810e-01 &          0.298207 &   6.087359e-01 &     4.003102e-01 &      2.502424e-01 &         RapidEye  Augmentation &  2.100117e-01 \\
45 &    32 &   random &  Unet &          32 &          0.001 &       64 &      1.843394e-01 &   5.482281e-01 &     2.759064e-01 &      1.600298e-01 &          0.339550 &   7.116802e-01 &     4.597488e-01 &      2.984895e-01 &         RapidEye  Augmentation &  2.292597e-01 \\
46 &    32 &   random &  Unet &          64 &          0.001 &       64 &      2.221935e-01 &   1.539358e-01 &     1.818711e-01 &      1.000320e-01 &          0.292298 &   7.356893e-01 &     4.183724e-01 &      2.645201e-01 &         RapidEye  Augmentation &  1.822761e-01 \\
47 &    32 &   random &  Unet &         128 &          0.001 &       64 &      4.222744e-01 &   1.369114e-01 &     2.067799e-01 &      1.153121e-01 &          0.421897 &   6.188872e-01 &     5.017501e-01 &      3.348908e-01 &         RapidEye  Augmentation &  2.251014e-01 \\
48 &    64 &   random &  Unet &          16 &          0.001 &       16 &      1.076924e-01 &   6.148470e-01 &     1.832824e-01 &      1.008865e-01 &          0.331029 &   5.889390e-01 &     4.238318e-01 &      2.689001e-01 &         RapidEye  Augmentation &  1.848933e-01 \\
49 &    64 &   random &  Unet &          32 &          0.001 &       16 &      1.287167e-01 &   6.483580e-01 &     2.147914e-01 &      1.203173e-01 &          0.294873 &   6.555747e-01 &     4.067796e-01 &      2.553191e-01 &         RapidEye  Augmentation &  1.878182e-01 \\
50 &    64 &   random &  Unet &          64 &          0.001 &       16 &      2.338130e-01 &   3.632006e-01 &     2.844861e-01 &      1.658314e-01 &          0.305690 &   6.406217e-01 &     4.138841e-01 &      2.609419e-01 &         RapidEye  Augmentation &  2.133867e-01 \\
51 &    64 &   random &  Unet &         128 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
52 &    64 &   random &  Unet &          16 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
53 &    64 &   random &  Unet &          32 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
54 &    64 &   random &  Unet &          64 &          0.001 &       32 &      2.752022e-01 &   3.369473e-01 &     3.029607e-01 &      1.785231e-01 &          0.312773 &   6.506044e-01 &     4.224547e-01 &      2.677924e-01 &         RapidEye  Augmentation &  2.231578e-01 \\
55 &    64 &   random &  Unet &         128 &          0.001 &       32 &      1.455631e-01 &   5.112674e-01 &     2.266084e-01 &      1.277825e-01 &          0.219832 &   7.241481e-01 &     3.372766e-01 &      2.028459e-01 &         RapidEye  Augmentation &  1.653142e-01 \\
56 &    64 &   random &  Unet &          16 &          0.001 &       64 &      2.709921e-01 &   3.695623e-01 &     3.126931e-01 &      1.853208e-01 &          0.230355 &   5.497241e-01 &     3.246638e-01 &      1.937903e-01 &         RapidEye  Augmentation &  1.895555e-01 \\
57 &    64 &   random &  Unet &          32 &          0.001 &       64 &      4.210658e-01 &   3.008826e-01 &     3.509707e-01 &      2.128347e-01 &          0.207168 &   3.937071e-01 &     2.714823e-01 &      1.570608e-01 &         RapidEye  Augmentation &  1.849477e-01 \\
58 &    64 &   random &  Unet &          64 &          0.001 &       64 &      5.901291e-01 &   3.112316e-01 &     4.075323e-01 &      2.559125e-01 &          0.199254 &   6.775620e-01 &     3.079485e-01 &      1.819971e-01 &         RapidEye  Augmentation &  2.189548e-01 \\
59 &    64 &   random &  Unet &         128 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
60 &   128 &   random &  Unet &          16 &          0.001 &       16 &      4.685425e-01 &   5.878769e-01 &     5.214696e-01 &      3.526945e-01 &          0.440548 &   4.550777e-01 &     4.476950e-01 &      2.884066e-01 &         RapidEye  Augmentation &  3.205506e-01 \\
61 &   128 &   random &  Unet &          32 &          0.001 &       16 &      1.739230e-01 &   4.096591e-01 &     2.441786e-01 &      1.390680e-01 &          0.250389 &   6.500568e-01 &     3.615259e-01 &      2.206479e-01 &         RapidEye  Augmentation &  1.798580e-01 \\
62 &   128 &   random &  Unet &          64 &          0.001 &       16 &      2.656555e-01 &   4.386452e-01 &     3.309056e-01 &      1.982546e-01 &          0.361483 &   6.272693e-01 &     4.586529e-01 &      2.975662e-01 &         RapidEye  Augmentation &  2.479104e-01 \\
63 &   128 &   random &  Unet &         128 &          0.001 &       16 &      4.528149e-01 &   3.506115e-01 &     3.952126e-01 &      2.462710e-01 &          0.456660 &   5.128259e-01 &     4.831158e-01 &      3.184922e-01 &         RapidEye  Augmentation &  2.823816e-01 \\
64 &   128 &   random &  Unet &          16 &          0.001 &       32 &      3.523816e-01 &   2.455983e-01 &     2.894556e-01 &      1.692184e-01 &          0.582296 &   3.427404e-01 &     4.314994e-01 &      2.751031e-01 &         RapidEye  Augmentation &  2.221608e-01 \\
65 &   128 &   random &  Unet &          32 &          0.001 &       32 &      2.528205e-01 &   5.351015e-01 &     3.433960e-01 &      2.072891e-01 &          0.458048 &   4.697780e-01 &     4.638386e-01 &      3.019466e-01 &         RapidEye  Augmentation &  2.546178e-01 \\
66 &   128 &   random &  Unet &          64 &          0.001 &       32 &      2.562254e-01 &   5.430312e-01 &     3.481695e-01 &      2.107780e-01 &          0.383161 &   6.513626e-01 &     4.824961e-01 &      3.179538e-01 &         RapidEye  Augmentation &  2.643659e-01 \\
67 &   128 &   random &  Unet &         128 &          0.001 &       32 &      2.490209e-01 &   5.754222e-01 &     3.476096e-01 &      2.103677e-01 &          0.207730 &   7.271387e-01 &     3.231440e-01 &      1.927083e-01 &         RapidEye  Augmentation &  2.015380e-01 \\
68 &   128 &   random &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &         RapidEye  Augmentation &  4.345000e-10 \\
69 &   128 &   random &  Unet &          32 &          0.001 &       64 &      2.584341e-01 &   5.134178e-01 &     3.438086e-01 &      2.075899e-01 &          0.280258 &   5.111832e-01 &     3.620309e-01 &      2.210243e-01 &         RapidEye  Augmentation &  2.143071e-01 \\
70 &   128 &   random &  Unet &          64 &          0.001 &       64 &      3.340931e-01 &   3.677255e-01 &     3.501034e-01 &      2.121972e-01 &          0.205240 &   6.126953e-01 &     3.074809e-01 &      1.816706e-01 &         RapidEye  Augmentation &  1.969339e-01 \\
71 &   128 &   random &  Unet &         128 &          0.001 &       64 &      2.883070e-01 &   4.291475e-01 &     3.449033e-01 &      2.083886e-01 &          0.208159 &   6.675793e-01 &     3.173608e-01 &      1.886090e-01 &         RapidEye  Augmentation &  1.984988e-01 \\
0  &    32 &  regular &  Unet &          16 &          0.001 &       16 &      1.779461e-01 &   7.007750e-01 &     2.838220e-01 &      1.653803e-01 &          0.337598 &   7.268860e-01 &     4.610596e-01 &      2.995955e-01 &                 RapidEye + DEM &  2.324879e-01 \\
1  &    32 &  regular &  Unet &          32 &          0.001 &       16 &      1.973952e-01 &   7.034631e-01 &     3.082843e-01 &      1.822318e-01 &          0.374593 &   6.882187e-01 &     4.851319e-01 &      3.202470e-01 &                 RapidEye + DEM &  2.512394e-01 \\
2  &    32 &  regular &  Unet &          64 &          0.001 &       16 &      2.047962e-01 &   7.376462e-01 &     3.205865e-01 &      1.908919e-01 &          0.328708 &   7.323196e-01 &     4.537471e-01 &      2.934495e-01 &                 RapidEye + DEM &  2.421707e-01 \\
3  &    32 &  regular &  Unet &         128 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
4  &    32 &  regular &  Unet &          16 &          0.001 &       32 &      2.918618e-01 &   4.132431e-01 &     3.421048e-01 &      2.063489e-01 &          0.355713 &   7.424709e-01 &     4.809878e-01 &      3.166451e-01 &                 RapidEye + DEM &  2.614970e-01 \\
5  &    32 &  regular &  Unet &          32 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
6  &    32 &  regular &  Unet &          64 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
7  &    32 &  regular &  Unet &         128 &          0.001 &       32 &      3.344066e-01 &   3.071099e-01 &     3.201775e-01 &      1.906020e-01 &          0.433290 &   6.514047e-01 &     5.204179e-01 &      3.517331e-01 &                 RapidEye + DEM &  2.711675e-01 \\
8  &    32 &  regular &  Unet &          16 &          0.001 &       64 &      2.019262e-01 &   6.894404e-01 &     3.123655e-01 &      1.850907e-01 &          0.343035 &   7.258329e-01 &     4.658871e-01 &      3.036850e-01 &                 RapidEye + DEM &  2.443879e-01 \\
9  &    32 &  regular &  Unet &          32 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
10 &    32 &  regular &  Unet &          64 &          0.001 &       64 &      3.017115e-01 &   4.043726e-01 &     3.455788e-01 &      2.088820e-01 &          0.409238 &   6.247420e-01 &     4.945319e-01 &      3.284904e-01 &                 RapidEye + DEM &  2.686862e-01 \\
11 &    32 &  regular &  Unet &         128 &          0.001 &       64 &      3.114156e-01 &   3.940236e-01 &     3.478828e-01 &      2.105679e-01 &          0.301921 &   7.686703e-01 &     4.335503e-01 &      2.767726e-01 &                 RapidEye + DEM &  2.436702e-01 \\
12 &    64 &  regular &  Unet &          16 &          0.001 &       16 &      4.764623e-01 &   4.561624e-01 &     4.660914e-01 &      3.038587e-01 &          0.249877 &   5.797986e-01 &     3.492414e-01 &      2.115642e-01 &                 RapidEye + DEM &  2.577114e-01 \\
13 &    64 &  regular &  Unet &          32 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
14 &    64 &  regular &  Unet &          64 &          0.001 &       16 &      6.804763e-01 &   2.509296e-01 &     3.666536e-01 &      2.244800e-01 &          0.427998 &   4.897435e-01 &     4.567938e-01 &      2.960030e-01 &                 RapidEye + DEM &  2.602415e-01 \\
15 &    64 &  regular &  Unet &         128 &          0.001 &       16 &      2.762025e-01 &   5.276197e-01 &     3.625924e-01 &      2.214429e-01 &          0.254594 &   8.100754e-01 &     3.874256e-01 &      2.402528e-01 &                 RapidEye + DEM &  2.308479e-01 \\
16 &    64 &  regular &  Unet &          16 &          0.001 &       32 &      5.490652e-01 &   4.552215e-01 &     4.977588e-01 &      3.313442e-01 &          0.243565 &   6.664420e-01 &     3.567491e-01 &      2.170996e-01 &                 RapidEye + DEM &  2.742219e-01 \\
17 &    64 &  regular &  Unet &          32 &          0.001 &       32 &      2.322202e-01 &   6.629631e-01 &     3.439596e-01 &      2.077000e-01 &          0.331766 &   5.676256e-01 &     4.187694e-01 &      2.648377e-01 &                 RapidEye + DEM &  2.362688e-01 \\
18 &    64 &  regular &  Unet &          64 &          0.001 &       32 &      7.121875e-01 &   1.021012e-01 &     1.785980e-01 &      9.805524e-02 &          0.251461 &   3.551241e-01 &     2.944350e-01 &      1.726320e-01 &                 RapidEye + DEM &  1.353436e-01 \\
19 &    64 &  regular &  Unet &         128 &          0.001 &       32 &      4.319080e-01 &   3.819273e-01 &     4.053829e-01 &      2.542196e-01 &          0.580272 &   3.360010e-01 &     4.255762e-01 &      2.703060e-01 &                 RapidEye + DEM &  2.622628e-01 \\
20 &    64 &  regular &  Unet &          16 &          0.001 &       64 &      5.933992e-01 &   1.586846e-01 &     2.504065e-01 &      1.431227e-01 &          0.240007 &   5.629923e-01 &     3.365437e-01 &      2.023159e-01 &                 RapidEye + DEM &  1.727193e-01 \\
21 &    64 &  regular &  Unet &          32 &          0.001 &       64 &      6.239636e-01 &   2.832310e-01 &     3.896096e-01 &      2.419349e-01 &          0.388358 &   4.704098e-01 &     4.254638e-01 &      2.702153e-01 &                 RapidEye + DEM &  2.560751e-01 \\
22 &    64 &  regular &  Unet &          64 &          0.001 &       64 &      6.653095e-01 &   4.319251e-01 &     5.237966e-01 &      3.548268e-01 &          0.404411 &   3.522177e-01 &     3.765140e-01 &      2.319170e-01 &                 RapidEye + DEM &  2.933719e-01 \\
23 &    64 &  regular &  Unet &         128 &          0.001 &       64 &      7.576826e-01 &   6.738050e-02 &     1.237555e-01 &      6.595913e-02 &          0.206800 &   6.297544e-01 &     3.113559e-01 &      1.843822e-01 &                 RapidEye + DEM &  1.251707e-01 \\
24 &   128 &  regular &  Unet &          16 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
25 &   128 &  regular &  Unet &          32 &          0.001 &       16 &      3.202565e-01 &   4.520407e-01 &     3.749048e-01 &      2.306971e-01 &          0.339990 &   7.113432e-01 &     4.600820e-01 &      2.987705e-01 &                 RapidEye + DEM &  2.647338e-01 \\
26 &   128 &  regular &  Unet &          64 &          0.001 &       16 &      2.877311e-01 &   4.428565e-01 &     3.488249e-01 &      2.112586e-01 &          0.437372 &   6.495093e-01 &     5.227385e-01 &      3.538564e-01 &                 RapidEye + DEM &  2.825575e-01 \\
27 &   128 &  regular &  Unet &         128 &          0.001 &       16 &      1.544712e-01 &   4.914206e-01 &     2.350559e-01 &      1.331804e-01 &          0.424159 &   4.979993e-01 &     4.581226e-01 &      2.971200e-01 &                 RapidEye + DEM &  2.151502e-01 \\
28 &   128 &  regular &  Unet &          16 &          0.001 &       32 &      2.562459e-01 &   5.463465e-01 &     3.488671e-01 &      2.112896e-01 &          0.519160 &   5.912135e-01 &     5.528488e-01 &      3.820255e-01 &                 RapidEye + DEM &  2.966576e-01 \\
29 &   128 &  regular &  Unet &          32 &          0.001 &       32 &      2.100031e-01 &   7.059720e-01 &     3.237125e-01 &      1.931127e-01 &          0.368126 &   7.460511e-01 &     4.929928e-01 &      3.271337e-01 &                 RapidEye + DEM &  2.601232e-01 \\
30 &   128 &  regular &  Unet &          64 &          0.001 &       32 &      3.536384e-01 &   4.691994e-01 &     4.033041e-01 &      2.525866e-01 &          0.286659 &   6.972747e-01 &     4.062880e-01 &      2.549319e-01 &                 RapidEye + DEM &  2.537592e-01 \\
31 &   128 &  regular &  Unet &         128 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
32 &   128 &  regular &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
33 &   128 &  regular &  Unet &          32 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
34 &   128 &  regular &  Unet &          64 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
35 &   128 &  regular &  Unet &         128 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
36 &    32 &   random &  Unet &          16 &          0.001 &       16 &      2.972575e-01 &   5.521258e-01 &     3.864534e-01 &      2.395056e-01 &          0.347664 &   6.659366e-01 &     4.568308e-01 &      2.960342e-01 &                 RapidEye + DEM &  2.677699e-01 \\
37 &    32 &   random &  Unet &          32 &          0.001 &       16 &      3.061663e-01 &   6.506429e-01 &     4.163943e-01 &      2.629406e-01 &          0.388845 &   6.363254e-01 &     4.827134e-01 &      3.181426e-01 &                 RapidEye + DEM &  2.905416e-01 \\
38 &    32 &   random &  Unet &          64 &          0.001 &       16 &      2.548898e-01 &   5.704045e-01 &     3.523356e-01 &      2.138394e-01 &          0.307038 &   7.072575e-01 &     4.281889e-01 &      2.724175e-01 &                 RapidEye + DEM &  2.431285e-01 \\
39 &    32 &   random &  Unet &         128 &          0.001 &       16 &      2.857482e-01 &   5.386856e-01 &     3.734162e-01 &      2.295708e-01 &          0.314499 &   7.500106e-01 &     4.431668e-01 &      2.846592e-01 &                 RapidEye + DEM &  2.571150e-01 \\
40 &    32 &   random &  Unet &          16 &          0.001 &       32 &      2.208654e-01 &   6.620223e-01 &     3.312263e-01 &      1.984849e-01 &          0.250215 &   7.719136e-01 &     3.779258e-01 &      2.329892e-01 &                 RapidEye + DEM &  2.157370e-01 \\
41 &    32 &   random &  Unet &          32 &          0.001 &       32 &      2.410303e-01 &   5.953138e-01 &     3.431331e-01 &      2.070975e-01 &          0.258000 &   7.678278e-01 &     3.862240e-01 &      2.393294e-01 &                 RapidEye + DEM &  2.232135e-01 \\
42 &    32 &   random &  Unet &          64 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
43 &    32 &   random &  Unet &         128 &          0.001 &       32 &      3.177543e-01 &   2.966713e-01 &     3.068511e-01 &      1.812310e-01 &          0.250020 &   7.984499e-01 &     3.807993e-01 &      2.351774e-01 &                 RapidEye + DEM &  2.082042e-01 \\
44 &    32 &   random &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
45 &    32 &   random &  Unet &          32 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
46 &    32 &   random &  Unet &          64 &          0.001 &       64 &      1.865420e-01 &   6.777474e-01 &     2.925603e-01 &      1.713444e-01 &          0.232526 &   7.698496e-01 &     3.571715e-01 &      2.174125e-01 &                 RapidEye + DEM &  1.943785e-01 \\
47 &    32 &   random &  Unet &         128 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
48 &    64 &   random &  Unet &          16 &          0.001 &       16 &      3.598720e-01 &   5.493929e-01 &     4.348813e-01 &      2.778583e-01 &          0.465020 &   3.886104e-01 &     4.233955e-01 &      2.685490e-01 &                 RapidEye + DEM &  2.732037e-01 \\
49 &    64 &   random &  Unet &          32 &          0.001 &       16 &      4.148146e-01 &   6.003763e-01 &     4.906365e-01 &      3.250619e-01 &          0.260670 &   6.292490e-01 &     3.686321e-01 &      2.259650e-01 &                 RapidEye + DEM &  2.755134e-01 \\
50 &    64 &   random &  Unet &          64 &          0.001 &       16 &      6.847424e-01 &   2.155369e-01 &     3.278700e-01 &      1.960792e-01 &          0.274334 &   3.832189e-01 &     3.197610e-01 &      1.903069e-01 &                 RapidEye + DEM &  1.931930e-01 \\
51 &    64 &   random &  Unet &         128 &          0.001 &       16 &      2.352872e-01 &   7.146633e-01 &     3.540208e-01 &      2.150822e-01 &          0.325769 &   6.487932e-01 &     4.337468e-01 &      2.769327e-01 &                 RapidEye + DEM &  2.460075e-01 \\
52 &    64 &   random &  Unet &          16 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
53 &    64 &   random &  Unet &          32 &          0.001 &       32 &      5.703591e-01 &   4.881054e-01 &     5.260363e-01 &      3.568855e-01 &          0.296136 &   5.223453e-01 &     3.779813e-01 &      2.330314e-01 &                 RapidEye + DEM &  2.949585e-01 \\
54 &    64 &   random &  Unet &          64 &          0.001 &       32 &      1.987325e-01 &   4.762332e-01 &     2.804379e-01 &      1.630868e-01 &          0.404438 &   5.066341e-01 &     4.498046e-01 &      2.901599e-01 &                 RapidEye + DEM &  2.266234e-01 \\
55 &    64 &   random &  Unet &         128 &          0.001 &       32 &      5.388131e-01 &   3.380225e-01 &     4.154278e-01 &      2.621703e-01 &          0.371363 &   5.462281e-01 &     4.421336e-01 &      2.838072e-01 &                 RapidEye + DEM &  2.729888e-01 \\
56 &    64 &   random &  Unet &          16 &          0.001 &       64 &      4.609022e-01 &   5.167779e-01 &     4.872434e-01 &      3.220897e-01 &          0.302251 &   5.775241e-01 &     3.968222e-01 &      2.475222e-01 &                 RapidEye + DEM &  2.848060e-01 \\
57 &    64 &   random &  Unet &          32 &          0.001 &       64 &      5.046766e-01 &   2.296492e-01 &     3.156598e-01 &      1.874086e-01 &          0.385112 &   5.249568e-01 &     4.442900e-01 &      2.855866e-01 &                 RapidEye + DEM &  2.364976e-01 \\
58 &    64 &   random &  Unet &          64 &          0.001 &       64 &      2.884891e-01 &   5.868913e-01 &     3.868301e-01 &      2.397950e-01 &          0.378586 &   5.458490e-01 &     4.470856e-01 &      2.879010e-01 &                 RapidEye + DEM &  2.638480e-01 \\
59 &    64 &   random &  Unet &         128 &          0.001 &       64 &      6.138418e-01 &   2.646387e-01 &     3.698347e-01 &      2.268694e-01 &          0.361203 &   5.992165e-01 &     4.507176e-01 &      2.909203e-01 &                 RapidEye + DEM &  2.588949e-01 \\
60 &   128 &   random &  Unet &          16 &          0.001 &       16 &      4.858833e-01 &   4.047758e-01 &     4.416365e-01 &      2.833976e-01 &          0.516830 &   3.848195e-01 &     4.411609e-01 &      2.830060e-01 &                 RapidEye + DEM &  2.832018e-01 \\
61 &   128 &   random &  Unet &          32 &          0.001 &       16 &      4.917125e-01 &   5.648493e-01 &     5.257496e-01 &      3.566216e-01 &          0.274871 &   6.278590e-01 &     3.823522e-01 &      2.363630e-01 &                 RapidEye + DEM &  2.964923e-01 \\
62 &   128 &   random &  Unet &          64 &          0.001 &       16 &      5.066448e-01 &   4.013709e-01 &     4.479052e-01 &      2.885811e-01 &          0.374796 &   5.310223e-01 &     4.394367e-01 &      2.815885e-01 &                 RapidEye + DEM &  2.850848e-01 \\
63 &   128 &   random &  Unet &         128 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
64 &   128 &   random &  Unet &          16 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &                 RapidEye + DEM &  4.345000e-10 \\
65 &   128 &   random &  Unet &          32 &          0.001 &       32 &      3.265466e-01 &   6.524349e-01 &     4.352491e-01 &      2.781587e-01 &          0.237170 &   5.785350e-01 &     3.364236e-01 &      2.022292e-01 &                 RapidEye + DEM &  2.401939e-01 \\
66 &   128 &   random &  Unet &          64 &          0.001 &       32 &      3.661831e-01 &   4.907486e-01 &     4.194123e-01 &      2.653521e-01 &          0.432321 &   3.968662e-01 &     4.138355e-01 &      2.609033e-01 &                 RapidEye + DEM &  2.631277e-01 \\
67 &   128 &   random &  Unet &         128 &          0.001 &       32 &      4.215653e-01 &   6.069173e-01 &     4.975393e-01 &      3.311496e-01 &          0.430047 &   5.120677e-01 &     4.674870e-01 &      3.050461e-01 &                 RapidEye + DEM &  3.180978e-01 \\
68 &   128 &   random &  Unet &          16 &          0.001 &       64 &      4.312332e-01 &   5.547243e-01 &     4.852451e-01 &      3.203456e-01 &          0.504272 &   4.573944e-01 &     4.796908e-01 &      3.155218e-01 &                 RapidEye + DEM &  3.179337e-01 \\
69 &   128 &   random &  Unet &          32 &          0.001 &       64 &      4.820312e-01 &   3.521348e-01 &     4.069692e-01 &      2.554685e-01 &          0.322983 &   4.631229e-01 &     3.805618e-01 &      2.349962e-01 &                 RapidEye + DEM &  2.452323e-01 \\
70 &   128 &   random &  Unet &          64 &          0.001 &       64 &      5.520639e-01 &   2.384750e-01 &     3.330726e-01 &      1.998123e-01 &          0.416198 &   3.958974e-01 &     4.057940e-01 &      2.545430e-01 &                 RapidEye + DEM &  2.271777e-01 \\
71 &   128 &   random &  Unet &         128 &          0.001 &       64 &      6.567307e-01 &   4.609560e-01 &     5.416974e-01 &      3.714575e-01 &          0.310773 &   4.399983e-01 &     3.642640e-01 &      2.226912e-01 &                 RapidEye + DEM &  2.970743e-01 \\
0  &    32 &  regular &  Unet &          16 &          0.001 &       16 &      2.329581e-01 &   5.024865e-01 &     3.183334e-01 &      1.892964e-01 &          0.317246 &   7.243166e-01 &     4.412342e-01 &      2.830664e-01 &  RapidEye + Augmentation + DEM &  2.361814e-01 \\
1  &    32 &  regular &  Unet &          32 &          0.001 &       16 &      2.034604e-01 &   5.647597e-01 &     2.991492e-01 &      1.758821e-01 &          0.257557 &   8.139927e-01 &     3.913013e-01 &      2.432409e-01 &  RapidEye + Augmentation + DEM &  2.095615e-01 \\
2  &    32 &  regular &  Unet &          64 &          0.001 &       16 &      2.911139e-01 &   2.536177e-01 &     2.710752e-01 &      1.567883e-01 &          0.350444 &   7.062466e-01 &     4.684435e-01 &      3.058611e-01 &  RapidEye + Augmentation + DEM &  2.313247e-01 \\
3  &    32 &  regular &  Unet &         128 &          0.001 &       16 &      1.932110e-01 &   5.487657e-01 &     2.857976e-01 &      1.667234e-01 &          0.194656 &   8.661809e-01 &     3.178755e-01 &      1.889726e-01 &  RapidEye + Augmentation + DEM &  1.778480e-01 \\
4  &    32 &  regular &  Unet &          16 &          0.001 &       32 &      1.469698e-01 &   7.549841e-01 &     2.460433e-01 &      1.402790e-01 &          0.294531 &   7.869508e-01 &     4.286370e-01 &      2.727804e-01 &  RapidEye + Augmentation + DEM &  2.065297e-01 \\
5  &    32 &  regular &  Unet &          32 &          0.001 &       32 &      2.488993e-01 &   5.495722e-01 &     3.426249e-01 &      2.067274e-01 &          0.283438 &   7.733457e-01 &     4.148356e-01 &      2.616988e-01 &  RapidEye + Augmentation + DEM &  2.342131e-01 \\
6  &    32 &  regular &  Unet &          64 &          0.001 &       32 &      1.943232e-01 &   7.578961e-01 &     3.093338e-01 &      1.829656e-01 &          0.238790 &   8.359799e-01 &     3.714719e-01 &      2.281028e-01 &  RapidEye + Augmentation + DEM &  2.055342e-01 \\
7  &    32 &  regular &  Unet &         128 &          0.001 &       32 &      1.999954e-01 &   3.898571e-01 &     2.643699e-01 &      1.523193e-01 &          0.286147 &   7.845920e-01 &     4.193523e-01 &      2.653041e-01 &  RapidEye + Augmentation + DEM &  2.088117e-01 \\
8  &    32 &  regular &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
9  &    32 &  regular &  Unet &          32 &          0.001 &       64 &      2.274064e-01 &   5.092066e-01 &     3.144035e-01 &      1.865236e-01 &          0.322398 &   6.730551e-01 &     4.359653e-01 &      2.787440e-01 &  RapidEye + Augmentation + DEM &  2.326338e-01 \\
10 &    32 &  regular &  Unet &          64 &          0.001 &       64 &      2.124246e-01 &   5.712557e-01 &     3.096895e-01 &      1.832145e-01 &          0.259738 &   8.229223e-01 &     3.948504e-01 &      2.459898e-01 &  RapidEye + Augmentation + DEM &  2.146022e-01 \\
11 &    32 &  regular &  Unet &         128 &          0.001 &       64 &      2.355223e-01 &   5.140003e-01 &     3.230284e-01 &      1.926260e-01 &          0.294827 &   7.816436e-01 &     4.281578e-01 &      2.723923e-01 &  RapidEye + Augmentation + DEM &  2.325092e-01 \\
12 &    64 &  regular &  Unet &          16 &          0.001 &       16 &      3.220010e-01 &   5.049505e-01 &     3.932384e-01 &      2.447398e-01 &          0.257800 &   5.892338e-01 &     3.586739e-01 &      2.185269e-01 &  RapidEye + Augmentation + DEM &  2.316333e-01 \\
13 &    64 &  regular &  Unet &          32 &          0.001 &       16 &      4.193562e-01 &   4.517271e-01 &     4.349402e-01 &      2.779064e-01 &          0.297498 &   5.999326e-01 &     3.977547e-01 &      2.482483e-01 &  RapidEye + Augmentation + DEM &  2.630774e-01 \\
14 &    64 &  regular &  Unet &          64 &          0.001 &       16 &      4.827307e-01 &   2.667443e-01 &     3.436157e-01 &      2.074492e-01 &          0.204447 &   7.265490e-01 &     3.191009e-01 &      1.898394e-01 &  RapidEye + Augmentation + DEM &  1.986443e-01 \\
15 &    64 &  regular &  Unet &         128 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
16 &    64 &  regular &  Unet &          16 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
17 &    64 &  regular &  Unet &          32 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
18 &    64 &  regular &  Unet &          64 &          0.001 &       32 &      4.732117e-01 &   5.148067e-01 &     4.931336e-01 &      3.272577e-01 &          0.242124 &   5.823681e-01 &     3.420415e-01 &      2.063028e-01 &  RapidEye + Augmentation + DEM &  2.667802e-01 \\
19 &    64 &  regular &  Unet &         128 &          0.001 &       32 &      4.886581e-01 &   4.700058e-01 &     4.791505e-01 &      3.150545e-01 &          0.173643 &   7.707342e-01 &     2.834307e-01 &      1.651146e-01 &  RapidEye + Augmentation + DEM &  2.400846e-01 \\
20 &    64 &  regular &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
21 &    64 &  regular &  Unet &          32 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
22 &    64 &  regular &  Unet &          64 &          0.001 &       64 &      4.826882e-01 &   5.084001e-01 &     4.952107e-01 &      3.290897e-01 &          0.241413 &   7.537593e-01 &     3.657004e-01 &      2.237658e-01 &  RapidEye + Augmentation + DEM &  2.764278e-01 \\
23 &    64 &  regular &  Unet &         128 &          0.001 &       64 &      3.778689e-01 &   5.406568e-01 &     4.448376e-01 &      2.860394e-01 &          0.204831 &   7.247378e-01 &     3.193926e-01 &      1.900460e-01 &  RapidEye + Augmentation + DEM &  2.380427e-01 \\
24 &   128 &  regular &  Unet &          16 &          0.001 &       16 &      2.074102e-01 &   6.156982e-01 &     3.102923e-01 &      1.836367e-01 &          0.475458 &   6.161072e-01 &     5.367214e-01 &      3.667937e-01 &  RapidEye + Augmentation + DEM &  2.752152e-01 \\
25 &   128 &  regular &  Unet &          32 &          0.001 &       16 &      2.731117e-01 &   6.857220e-01 &     3.906386e-01 &      2.427289e-01 &          0.334207 &   7.254117e-01 &     4.575938e-01 &      2.966753e-01 &  RapidEye + Augmentation + DEM &  2.697021e-01 \\
26 &   128 &  regular &  Unet &          64 &          0.001 &       16 &      1.891609e-01 &   3.884234e-01 &     2.544201e-01 &      1.457510e-01 &          0.402246 &   6.607978e-01 &     5.000797e-01 &      3.334042e-01 &  RapidEye + Augmentation + DEM &  2.395776e-01 \\
27 &   128 &  regular &  Unet &         128 &          0.001 &       16 &      5.641422e-01 &   4.905694e-02 &     9.026461e-02 &      4.726551e-02 &          0.408146 &   5.963944e-01 &     4.846317e-01 &      3.198112e-01 &  RapidEye + Augmentation + DEM &  1.835383e-01 \\
28 &   128 &  regular &  Unet &          16 &          0.001 &       32 &      1.824265e-01 &   6.571390e-01 &     2.855752e-01 &      1.665720e-01 &          0.523546 &   4.383135e-01 &     4.771534e-01 &      3.133299e-01 &  RapidEye + Augmentation + DEM &  2.399510e-01 \\
29 &   128 &  regular &  Unet &          32 &          0.001 &       32 &      1.933848e-01 &   5.414184e-01 &     2.849799e-01 &      1.661671e-01 &          0.372941 &   5.339708e-01 &     4.391596e-01 &      2.813610e-01 &  RapidEye + Augmentation + DEM &  2.237640e-01 \\
30 &   128 &  regular &  Unet &          64 &          0.001 &       32 &      2.049473e-01 &   7.249227e-01 &     3.195521e-01 &      1.901589e-01 &          0.469771 &   6.025441e-01 &     5.279377e-01 &      3.586382e-01 &  RapidEye + Augmentation + DEM &  2.743985e-01 \\
31 &   128 &  regular &  Unet &         128 &          0.001 &       32 &      2.437550e-01 &   4.550871e-01 &     3.174673e-01 &      1.886842e-01 &          0.557223 &   5.317805e-01 &     5.442045e-01 &      3.738193e-01 &  RapidEye + Augmentation + DEM &  2.812517e-01 \\
32 &   128 &  regular &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
33 &   128 &  regular &  Unet &          32 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
34 &   128 &  regular &  Unet &          64 &          0.001 &       64 &      2.531586e-01 &   5.278437e-01 &     3.421966e-01 &      2.064157e-01 &          0.446349 &   5.473653e-01 &     4.917226e-01 &      3.260161e-01 &  RapidEye + Augmentation + DEM &  2.662159e-01 \\
35 &   128 &  regular &  Unet &         128 &          0.001 &       64 &      1.930387e-01 &   5.068769e-01 &     2.795962e-01 &      1.625178e-01 &          0.519721 &   5.522514e-01 &     5.354925e-01 &      3.656469e-01 &  RapidEye + Augmentation + DEM &  2.640823e-01 \\
36 &    32 &   random &  Unet &          16 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
37 &    32 &   random &  Unet &          32 &          0.001 &       16 &      2.295612e-01 &   4.165136e-01 &     2.959885e-01 &      1.737010e-01 &          0.278133 &   7.082263e-01 &     3.994109e-01 &      2.495399e-01 &  RapidEye + Augmentation + DEM &  2.116205e-01 \\
38 &    32 &   random &  Unet &          64 &          0.001 &       16 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
39 &    32 &   random &  Unet &         128 &          0.001 &       16 &      2.364834e-01 &   4.663770e-01 &     3.138331e-01 &      1.861222e-01 &          0.246052 &   7.481993e-01 &     3.703209e-01 &      2.272355e-01 &  RapidEye + Augmentation + DEM &  2.066788e-01 \\
40 &    32 &   random &  Unet &          16 &          0.001 &       32 &      1.363972e-01 &   7.521616e-01 &     2.309195e-01 &      1.305308e-01 &          0.218496 &   7.527484e-01 &     3.386840e-01 &      2.038649e-01 &  RapidEye + Augmentation + DEM &  1.671978e-01 \\
41 &    32 &   random &  Unet &          32 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
42 &    32 &   random &  Unet &          64 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
43 &    32 &   random &  Unet &         128 &          0.001 &       32 &      2.655631e-01 &   4.743515e-01 &     3.404994e-01 &      2.051819e-01 &          0.313121 &   6.621035e-01 &     4.251711e-01 &      2.699792e-01 &  RapidEye + Augmentation + DEM &  2.375805e-01 \\
44 &    32 &   random &  Unet &          16 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
45 &    32 &   random &  Unet &          32 &          0.001 &       64 &      1.832274e-01 &   6.084405e-01 &     2.816408e-01 &      1.639010e-01 &          0.263508 &   7.633629e-01 &     3.917767e-01 &      2.436084e-01 &  RapidEye + Augmentation + DEM &  2.037547e-01 \\
46 &    32 &   random &  Unet &          64 &          0.001 &       64 &      2.129367e-01 &   4.576408e-01 &     2.906406e-01 &      1.700290e-01 &          0.245289 &   7.664799e-01 &     3.716442e-01 &      2.282328e-01 &  RapidEye + Augmentation + DEM &  1.991309e-01 \\
47 &    32 &   random &  Unet &         128 &          0.001 &       64 &      1.071817e-01 &   6.365306e-01 &     1.834699e-01 &      1.010002e-01 &          0.216088 &   7.914999e-01 &     3.394911e-01 &      2.044500e-01 &  RapidEye + Augmentation + DEM &  1.527251e-01 \\
48 &    64 &   random &  Unet &          16 &          0.001 &       16 &      2.812256e-01 &   3.552708e-01 &     3.139413e-01 &      1.861983e-01 &          0.358671 &   5.720062e-01 &     4.408876e-01 &      2.827812e-01 &  RapidEye + Augmentation + DEM &  2.344897e-01 \\
49 &    64 &   random &  Unet &          32 &          0.001 &       16 &      3.428006e-01 &   5.277541e-01 &     4.156303e-01 &      2.623316e-01 &          0.385035 &   4.636283e-01 &     4.206926e-01 &      2.663779e-01 &  RapidEye + Augmentation + DEM &  2.643547e-01 \\
50 &    64 &   random &  Unet &          64 &          0.001 &       16 &      2.433588e-01 &   5.585771e-01 &     3.390162e-01 &      2.041057e-01 &          0.398358 &   4.823723e-01 &     4.363581e-01 &      2.790652e-01 &  RapidEye + Augmentation + DEM &  2.415855e-01 \\
51 &    64 &   random &  Unet &         128 &          0.001 &       16 &      4.507002e-01 &   2.826038e-01 &     3.473855e-01 &      2.102036e-01 &          0.184301 &   5.770608e-01 &     2.793752e-01 &      1.623684e-01 &  RapidEye + Augmentation + DEM &  1.862860e-01 \\
52 &    64 &   random &  Unet &          16 &          0.001 &       32 &      3.859394e-01 &   5.233636e-01 &     4.442670e-01 &      2.855676e-01 &          0.390715 &   6.122320e-01 &     4.770109e-01 &      3.132071e-01 &  RapidEye + Augmentation + DEM &  2.993873e-01 \\
53 &    64 &   random &  Unet &          32 &          0.001 &       32 &      4.454517e-01 &   3.786569e-01 &     4.093474e-01 &      2.573456e-01 &          0.305541 &   6.225096e-01 &     4.098959e-01 &      2.577792e-01 &  RapidEye + Augmentation + DEM &  2.575624e-01 \\
54 &    64 &   random &  Unet &          64 &          0.001 &       32 &      3.024481e-01 &   5.479593e-01 &     3.897643e-01 &      2.420542e-01 &          0.299201 &   6.845542e-01 &     4.164030e-01 &      2.629476e-01 &  RapidEye + Augmentation + DEM &  2.525009e-01 \\
55 &    64 &   random &  Unet &         128 &          0.001 &       32 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
56 &    64 &   random &  Unet &          16 &          0.001 &       64 &      4.110057e-01 &   5.009184e-01 &     4.515295e-01 &      2.915971e-01 &          0.275852 &   5.239459e-01 &     3.614202e-01 &      2.205692e-01 &  RapidEye + Augmentation + DEM &  2.560832e-01 \\
57 &    64 &   random &  Unet &          32 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
58 &    64 &   random &  Unet &          64 &          0.001 &       64 &      4.716692e-01 &   3.587653e-01 &     4.075422e-01 &      2.559202e-01 &          0.327342 &   6.151805e-01 &     4.273092e-01 &      2.717058e-01 &  RapidEye + Augmentation + DEM &  2.638130e-01 \\
59 &    64 &   random &  Unet &         128 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
60 &   128 &   random &  Unet &          16 &          0.001 &       16 &      4.776765e-01 &   4.697370e-01 &     4.736735e-01 &      3.103356e-01 &          0.615662 &   5.470704e-01 &     5.793430e-01 &      4.077993e-01 &  RapidEye + Augmentation + DEM &  3.590675e-01 \\
61 &   128 &   random &  Unet &          32 &          0.001 &       16 &      3.426731e-01 &   6.125622e-01 &     4.394909e-01 &      2.816330e-01 &          0.261791 &   5.821574e-01 &     3.611681e-01 &      2.203814e-01 &  RapidEye + Augmentation + DEM &  2.510072e-01 \\
62 &   128 &   random &  Unet &          64 &          0.001 &       16 &      2.391110e-01 &   5.162403e-01 &     3.268380e-01 &      1.953415e-01 &          0.491503 &   4.945874e-01 &     4.930402e-01 &      3.271755e-01 &  RapidEye + Augmentation + DEM &  2.612585e-01 \\
63 &   128 &   random &  Unet &         128 &          0.001 &       16 &      1.993419e-01 &   6.703553e-01 &     3.073021e-01 &      1.815457e-01 &          0.200021 &   7.063308e-01 &     3.117581e-01 &      1.846644e-01 &  RapidEye + Augmentation + DEM &  1.831050e-01 \\
64 &   128 &   random &  Unet &          16 &          0.001 &       32 &      5.570853e-01 &   5.510954e-01 &     5.540742e-01 &      3.831968e-01 &          0.580448 &   3.686450e-01 &     4.509132e-01 &      2.910832e-01 &  RapidEye + Augmentation + DEM &  3.371400e-01 \\
65 &   128 &   random &  Unet &          32 &          0.001 &       32 &      4.846081e-01 &   4.598360e-01 &     4.718972e-01 &      3.088125e-01 &          0.377215 &   5.388989e-01 &     4.437892e-01 &      2.851730e-01 &  RapidEye + Augmentation + DEM &  2.969927e-01 \\
66 &   128 &   random &  Unet &          64 &          0.001 &       32 &      5.645684e-01 &   4.134671e-01 &     4.773456e-01 &      3.134957e-01 &          0.470165 &   5.565898e-01 &     5.097404e-01 &      3.420480e-01 &  RapidEye + Augmentation + DEM &  3.277719e-01 \\
67 &   128 &   random &  Unet &         128 &          0.001 &       32 &      6.206205e-01 &   3.190269e-01 &     4.214233e-01 &      2.669641e-01 &          0.306611 &   5.475760e-01 &     3.931055e-01 &      2.446368e-01 &  RapidEye + Augmentation + DEM &  2.558004e-01 \\
68 &   128 &   random &  Unet &          16 &          0.001 &       64 &      5.728192e-01 &   4.771740e-01 &     5.206404e-01 &      3.519363e-01 &          0.217388 &   5.635820e-01 &     3.137531e-01 &      1.860659e-01 &  RapidEye + Augmentation + DEM &  2.690011e-01 \\
69 &   128 &   random &  Unet &          32 &          0.001 &       64 &      4.768399e-01 &   5.529770e-01 &     5.120939e-01 &      3.441709e-01 &          0.402628 &   4.750432e-01 &     4.358479e-01 &      2.786480e-01 &  RapidEye + Augmentation + DEM &  3.114094e-01 \\
70 &   128 &   random &  Unet &          64 &          0.001 &       64 &      4.663792e-01 &   4.070606e-01 &     4.347056e-01 &      2.777149e-01 &          0.300781 &   4.462744e-01 &     3.593596e-01 &      2.190362e-01 &  RapidEye + Augmentation + DEM &  2.483756e-01 \\
71 &   128 &   random &  Unet &         128 &          0.001 &       64 &      1.000000e+00 &   4.480000e-10 &     4.480000e-10 &      4.480000e-10 &          1.000000 &   4.210000e-10 &     4.210000e-10 &      4.210000e-10 &  RapidEye + Augmentation + DEM &  4.345000e-10 \\
\bottomrule
\end{tabular}


==> anc/suplementary_material/best_models_area_1.csv <==
size,sampling,model,batch_size,learning_rate,filters,precision_area_1,recall_area_1,f1_score_area_1,iou_score_area_1,precision_area_2,recall_area_2,f1_score_area_2,iou_score_area_2,dataset
32,random,Unet,32,0.001,16,0.272935987,0.516598701,0.357168287,0.217410162,0.323642284,0.685522914,0.439698488,0.281803548,RapidEye
32,regular,Unet,16,0.001,64,0.254164845,0.522198856,0.341913432,0.206209645,0.393642843,0.608230472,0.477955788,0.314022273,RapidEye
64,random,Unet,128,0.001,32,0.29099965,0.62300074,0.39670223,0.24742892,0.26321036,0.62272018,0.3700209,0.22700959,RapidEye
64,regular,Unet,64,0.001,32,0.39103729,0.45347431,0.41994771,0.2657809,0.29693946,0.62158293,0.40189004,0.25147834,RapidEye
128,random,Unet,32,0.001,16,0.291130453,0.451010257,0.353848845,0.21495527,0.26537323,0.642390788,0.37558952,0.231215894,RapidEye
128,regular,Unet,16,0.001,16,0.488718808,0.220285833,0.303687245,0.179027855,0.548416853,0.426056176,0.479554355,0.315403789,RapidEye
32,random,Unet,16,0.001,16,0.242884964,0.491689444,0.325151473,0.194137827,0.297874242,0.702371418,0.418333948,0.264489412,RapidEye  Augmentation
32,regular,Unet,64,0.001,64,0.31588912,0.373728782,0.342383385,0.206551611,0.440208852,0.61433804,0.512897134,0.344896883,RapidEye  Augmentation
64,random,Unet,64,0.001,64,0.590129137,0.311231583,0.407532334,0.255912483,0.199254319,0.677561998,0.30794853,0.18199715,RapidEye  Augmentation
64,regular,Unet,16,0.001,32,0.342748016,0.498543978,0.406220347,0.25487861,0.237075374,0.644370496,0.346622258,0.209644929,RapidEye  Augmentation
128,random,Unet,16,0.001,16,0.468542457,0.587876916,0.521469593,0.352694541,0.440548033,0.455077708,0.447695017,0.28840661,RapidEye  Augmentation
128,regular,Unet,128,0.001,32,0.266350359,0.36217016,0.306956261,0.18130438,0.360318005,0.448633164,0.399654776,0.249730363,RapidEye  Augmentation
32,random,Unet,32,0.001,16,0.306166321,0.650642872,0.416394293,0.262940645,0.38884455,0.636325359,0.482713431,0.318142563,RapidEye + DEM
32,regular,Unet,128,0.001,64,0.31141561,0.39402357,0.34788284,0.21056789,0.30192083,0.76867026,0.43355033,0.27677259,RapidEye + DEM
64,random,Unet,32,0.001,32,0.570359111,0.488105386,0.526036263,0.356885493,0.2961362,0.522345304,0.377981305,0.233031422,RapidEye + DEM
64,regular,Unet,64,0.001,64,0.66530949,0.43192509,0.52379656,0.35482684,0.40441069,0.35221767,0.37651402,0.23191702,RapidEye + DEM
128,random,Unet,128,0.001,64,0.656730711,0.460956037,0.541697383,0.371457458,0.310772628,0.439998329,0.364264041,0.222691223,RapidEye + DEM
128,regular,Unet,64,0.001,32,0.353638351,0.469199419,0.40330407,0.252586633,0.286659271,0.697274745,0.406287968,0.254931867,RapidEye + DEM
32,random,Unet,128,0.001,32,0.265563071,0.474351496,0.340499431,0.205181867,0.313121259,0.662103534,0.425171077,0.269979209,RapidEye + Augmentation + DEM
32,regular,Unet,32,0.001,32,0.248899266,0.54957217,0.342624933,0.206727445,0.283438325,0.773345709,0.414835572,0.261698753,RapidEye + Augmentation + DEM
64,random,Unet,16,0.001,64,0.411005735,0.500918388,0.451529533,0.291597128,0.275852114,0.523945928,0.361420214,0.220569193,RapidEye + Augmentation + DEM
64,regular,Unet,64,0.001,64,0.482688218,0.508400142,0.495210677,0.329089701,0.241413265,0.753759325,0.365700394,0.22376582,RapidEye + Augmentation + DEM
128,random,Unet,16,0.001,32,0.557085276,0.551095366,0.554074168,0.383196771,0.580448329,0.368644953,0.450913221,0.291083246,RapidEye + Augmentation + DEM
128,regular,Unet,32,0.001,16,0.273111731,0.685721993,0.39063856,0.242728919,0.334206581,0.725411713,0.457593799,0.296675295,RapidEye + Augmentation + DEM

==> anc/suplementary_material/best_models_area_1.tex <==
\begin{tabular}{lrllrrrrrrrrrrrl}
\toprule
{} &  size & sampling & model &  batch\_size &  learning\_rate &  filters &  precision\_area\_1 &  recall\_area\_1 &  f1\_score\_area\_1 &  iou\_score\_area\_1 &  precision\_area\_2 &  recall\_area\_2 &  f1\_score\_area\_2 &  iou\_score\_area\_2 &                        dataset \\
\midrule
37 &    32 &   random &  Unet &          32 &          0.001 &       16 &          0.272936 &       0.516599 &         0.357168 &          0.217410 &          0.323642 &       0.685523 &         0.439698 &          0.281804 &                       RapidEye \\
8  &    32 &  regular &  Unet &          16 &          0.001 &       64 &          0.254165 &       0.522199 &         0.341913 &          0.206210 &          0.393643 &       0.608230 &         0.477956 &          0.314022 &                       RapidEye \\
55 &    64 &   random &  Unet &         128 &          0.001 &       32 &          0.291000 &       0.623001 &         0.396702 &          0.247429 &          0.263210 &       0.622720 &         0.370021 &          0.227010 &                       RapidEye \\
18 &    64 &  regular &  Unet &          64 &          0.001 &       32 &          0.391037 &       0.453474 &         0.419948 &          0.265781 &          0.296939 &       0.621583 &         0.401890 &          0.251478 &                       RapidEye \\
61 &   128 &   random &  Unet &          32 &          0.001 &       16 &          0.291130 &       0.451010 &         0.353849 &          0.214955 &          0.265373 &       0.642391 &         0.375590 &          0.231216 &                       RapidEye \\
24 &   128 &  regular &  Unet &          16 &          0.001 &       16 &          0.488719 &       0.220286 &         0.303687 &          0.179028 &          0.548417 &       0.426056 &         0.479554 &          0.315404 &                       RapidEye \\
36 &    32 &   random &  Unet &          16 &          0.001 &       16 &          0.242885 &       0.491689 &         0.325151 &          0.194138 &          0.297874 &       0.702371 &         0.418334 &          0.264489 &         RapidEye  Augmentation \\
10 &    32 &  regular &  Unet &          64 &          0.001 &       64 &          0.315889 &       0.373729 &         0.342383 &          0.206552 &          0.440209 &       0.614338 &         0.512897 &          0.344897 &         RapidEye  Augmentation \\
58 &    64 &   random &  Unet &          64 &          0.001 &       64 &          0.590129 &       0.311232 &         0.407532 &          0.255912 &          0.199254 &       0.677562 &         0.307949 &          0.181997 &         RapidEye  Augmentation \\
16 &    64 &  regular &  Unet &          16 &          0.001 &       32 &          0.342748 &       0.498544 &         0.406220 &          0.254879 &          0.237075 &       0.644370 &         0.346622 &          0.209645 &         RapidEye  Augmentation \\
60 &   128 &   random &  Unet &          16 &          0.001 &       16 &          0.468542 &       0.587877 &         0.521470 &          0.352695 &          0.440548 &       0.455078 &         0.447695 &          0.288407 &         RapidEye  Augmentation \\
31 &   128 &  regular &  Unet &         128 &          0.001 &       32 &          0.266350 &       0.362170 &         0.306956 &          0.181304 &          0.360318 &       0.448633 &         0.399655 &          0.249730 &         RapidEye  Augmentation \\
37 &    32 &   random &  Unet &          32 &          0.001 &       16 &          0.306166 &       0.650643 &         0.416394 &          0.262941 &          0.388845 &       0.636325 &         0.482713 &          0.318143 &                 RapidEye + DEM \\
11 &    32 &  regular &  Unet &         128 &          0.001 &       64 &          0.311416 &       0.394024 &         0.347883 &          0.210568 &          0.301921 &       0.768670 &         0.433550 &          0.276773 &                 RapidEye + DEM \\
53 &    64 &   random &  Unet &          32 &          0.001 &       32 &          0.570359 &       0.488105 &         0.526036 &          0.356885 &          0.296136 &       0.522345 &         0.377981 &          0.233031 &                 RapidEye + DEM \\
22 &    64 &  regular &  Unet &          64 &          0.001 &       64 &          0.665309 &       0.431925 &         0.523797 &          0.354827 &          0.404411 &       0.352218 &         0.376514 &          0.231917 &                 RapidEye + DEM \\
71 &   128 &   random &  Unet &         128 &          0.001 &       64 &          0.656731 &       0.460956 &         0.541697 &          0.371457 &          0.310773 &       0.439998 &         0.364264 &          0.222691 &                 RapidEye + DEM \\
30 &   128 &  regular &  Unet &          64 &          0.001 &       32 &          0.353638 &       0.469199 &         0.403304 &          0.252587 &          0.286659 &       0.697275 &         0.406288 &          0.254932 &                 RapidEye + DEM \\
43 &    32 &   random &  Unet &         128 &          0.001 &       32 &          0.265563 &       0.474351 &         0.340499 &          0.205182 &          0.313121 &       0.662104 &         0.425171 &          0.269979 &  RapidEye + Augmentation + DEM \\
5  &    32 &  regular &  Unet &          32 &          0.001 &       32 &          0.248899 &       0.549572 &         0.342625 &          0.206727 &          0.283438 &       0.773346 &         0.414836 &          0.261699 &  RapidEye + Augmentation + DEM \\
56 &    64 &   random &  Unet &          16 &          0.001 &       64 &          0.411006 &       0.500918 &         0.451530 &          0.291597 &          0.275852 &       0.523946 &         0.361420 &          0.220569 &  RapidEye + Augmentation + DEM \\
22 &    64 &  regular &  Unet &          64 &          0.001 &       64 &          0.482688 &       0.508400 &         0.495211 &          0.329090 &          0.241413 &       0.753759 &         0.365700 &          0.223766 &  RapidEye + Augmentation + DEM \\
64 &   128 &   random &  Unet &          16 &          0.001 &       32 &          0.557085 &       0.551095 &         0.554074 &          0.383197 &          0.580448 &       0.368645 &         0.450913 &          0.291083 &  RapidEye + Augmentation + DEM \\
25 &   128 &  regular &  Unet &          32 &          0.001 &       16 &          0.273112 &       0.685722 &         0.390639 &          0.242729 &          0.334207 &       0.725412 &         0.457594 &          0.296675 &  RapidEye + Augmentation + DEM \\
\bottomrule
\end{tabular}


==> anc/suplementary_material/best_models_area_2.tex <==
\begin{tabular}{lrllrrrrrrrrrrrl}
\toprule
{} &  size & sampling & model &  batch\_size &  learning\_rate &  filters &  precision\_area\_1 &  recall\_area\_1 &  f1\_score\_area\_1 &  iou\_score\_area\_1 &  precision\_area\_2 &  recall\_area\_2 &  f1\_score\_area\_2 &  iou\_score\_area\_2 &                        dataset \\
\midrule
38 &    32 &   random &  Unet &          64 &          0.001 &       16 &          0.216763 &       0.618700 &         0.321047 &          0.191219 &          0.381306 &       0.583210 &         0.461126 &          0.299652 &                       RapidEye \\
7  &    32 &  regular &  Unet &         128 &          0.001 &       32 &          0.428731 &       0.223960 &         0.294223 &          0.172486 &          0.414111 &       0.622257 &         0.497282 &          0.330922 &                       RapidEye \\
56 &    64 &   random &  Unet &          16 &          0.001 &       64 &          0.288840 &       0.509251 &         0.368610 &          0.225948 &          0.352660 &       0.637673 &         0.454154 &          0.293790 &                       RapidEye \\
12 &    64 &  regular &  Unet &          16 &          0.001 &       16 &          0.095039 &       0.830115 &         0.170551 &          0.093225 &          0.428883 &       0.514258 &         0.467706 &          0.305233 &                       RapidEye \\
64 &   128 &   random &  Unet &          16 &          0.001 &       32 &          0.167303 &       0.504234 &         0.251245 &          0.143670 &          0.318642 &       0.629165 &         0.423037 &          0.268260 &                       RapidEye \\
24 &   128 &  regular &  Unet &          16 &          0.001 &       16 &          0.488719 &       0.220286 &         0.303687 &          0.179028 &          0.548417 &       0.426056 &         0.479554 &          0.315404 &                       RapidEye \\
42 &    32 &   random &  Unet &          64 &          0.001 &       32 &          0.196481 &       0.405224 &         0.264644 &          0.152501 &          0.407032 &       0.656796 &         0.502595 &          0.335644 &         RapidEye  Augmentation \\
10 &    32 &  regular &  Unet &          64 &          0.001 &       64 &          0.315889 &       0.373729 &         0.342383 &          0.206552 &          0.440209 &       0.614338 &         0.512897 &          0.344897 &         RapidEye  Augmentation \\
48 &    64 &   random &  Unet &          16 &          0.001 &       16 &          0.107692 &       0.614847 &         0.183282 &          0.100887 &          0.331029 &       0.588939 &         0.423832 &          0.268900 &         RapidEye  Augmentation \\
18 &    64 &  regular &  Unet &          64 &          0.001 &       32 &          0.235181 &       0.442588 &         0.307149 &          0.181439 &          0.287924 &       0.641338 &         0.397426 &          0.247993 &         RapidEye  Augmentation \\
63 &   128 &   random &  Unet &         128 &          0.001 &       16 &          0.452815 &       0.350612 &         0.395213 &          0.246271 &          0.456660 &       0.512826 &         0.483116 &          0.318492 &         RapidEye  Augmentation \\
29 &   128 &  regular &  Unet &          32 &          0.001 &       32 &          0.229890 &       0.407150 &         0.293858 &          0.172235 &          0.549140 &       0.455878 &         0.498182 &          0.331719 &         RapidEye  Augmentation \\
37 &    32 &   random &  Unet &          32 &          0.001 &       16 &          0.306166 &       0.650643 &         0.416394 &          0.262941 &          0.388845 &       0.636325 &         0.482713 &          0.318143 &                 RapidEye + DEM \\
7  &    32 &  regular &  Unet &         128 &          0.001 &       32 &          0.334407 &       0.307110 &         0.320178 &          0.190602 &          0.433290 &       0.651405 &         0.520418 &          0.351733 &                 RapidEye + DEM \\
59 &    64 &   random &  Unet &         128 &          0.001 &       64 &          0.613842 &       0.264639 &         0.369835 &          0.226869 &          0.361203 &       0.599217 &         0.450718 &          0.290920 &                 RapidEye + DEM \\
14 &    64 &  regular &  Unet &          64 &          0.001 &       16 &          0.680476 &       0.250930 &         0.366654 &          0.224480 &          0.427998 &       0.489743 &         0.456794 &          0.296003 &                 RapidEye + DEM \\
68 &   128 &   random &  Unet &          16 &          0.001 &       64 &          0.431233 &       0.554724 &         0.485245 &          0.320346 &          0.504272 &       0.457394 &         0.479691 &          0.315522 &                 RapidEye + DEM \\
28 &   128 &  regular &  Unet &          16 &          0.001 &       32 &          0.256246 &       0.546346 &         0.348867 &          0.211290 &          0.519160 &       0.591214 &         0.552849 &          0.382026 &                 RapidEye + DEM \\
43 &    32 &   random &  Unet &         128 &          0.001 &       32 &          0.265563 &       0.474351 &         0.340499 &          0.205182 &          0.313121 &       0.662104 &         0.425171 &          0.269979 &  RapidEye + Augmentation + DEM \\
2  &    32 &  regular &  Unet &          64 &          0.001 &       16 &          0.291114 &       0.253618 &         0.271075 &          0.156788 &          0.350444 &       0.706247 &         0.468444 &          0.305861 &  RapidEye + Augmentation + DEM \\
52 &    64 &   random &  Unet &          16 &          0.001 &       32 &          0.385939 &       0.523364 &         0.444267 &          0.285568 &          0.390715 &       0.612232 &         0.477011 &          0.313207 &  RapidEye + Augmentation + DEM \\
13 &    64 &  regular &  Unet &          32 &          0.001 &       16 &          0.419356 &       0.451727 &         0.434940 &          0.277906 &          0.297498 &       0.599933 &         0.397755 &          0.248248 &  RapidEye + Augmentation + DEM \\
60 &   128 &   random &  Unet &          16 &          0.001 &       16 &          0.477677 &       0.469737 &         0.473674 &          0.310336 &          0.615662 &       0.547070 &         0.579343 &          0.407799 &  RapidEye + Augmentation + DEM \\
31 &   128 &  regular &  Unet &         128 &          0.001 &       32 &          0.243755 &       0.455087 &         0.317467 &          0.188684 &          0.557223 &       0.531780 &         0.544204 &          0.373819 &  RapidEye + Augmentation + DEM \\
\bottomrule
\end{tabular}


==> anc/suplementary_material/best_models_area_2_.csv <==
size,sampling,model,batch_size,learning_rate,filters,precision_area_1,recall_area_1,f1_score_area_1,iou_score_area_1,precision_area_2,recall_area_2,f1_score_area_2,iou_score_area_2,dataset
32,random,Unet,64,0.001,16,0.216763467,0.618699908,0.321047068,0.191218615,0.381306469,0.583210468,0.461126,0.299651563,RapidEye
32,regular,Unet,128,0.001,32,0.428730696,0.223959506,0.294223249,0.172486365,0.414111108,0.622256875,0.49728182,0.330921561,RapidEye
64,random,Unet,16,0.001,64,0.28883976,0.50925136,0.36860964,0.22594815,0.35266027,0.6376732,0.4541541,0.29379001,RapidEye
64,regular,Unet,16,0.001,16,0.09503855,0.83011514,0.17055099,0.09322533,0.42888257,0.51425803,0.46770608,0.30523264,RapidEye
128,random,Unet,16,0.001,32,0.167303368,0.504233658,0.251244515,0.143670455,0.318642408,0.629164755,0.423036605,0.26826027,RapidEye
128,regular,Unet,16,0.001,16,0.488718808,0.220285833,0.303687245,0.179027855,0.548416853,0.426056176,0.479554355,0.315403789,RapidEye
32,random,Unet,64,0.001,32,0.196480945,0.405223787,0.264643937,0.152501225,0.407032281,0.656796277,0.502594709,0.335643709,RapidEye  Augmentation
32,regular,Unet,64,0.001,64,0.31588912,0.373728782,0.342383385,0.206551611,0.440208852,0.61433804,0.512897134,0.344896883,RapidEye  Augmentation
64,random,Unet,16,0.001,16,0.107692428,0.614847004,0.18328236,0.100886546,0.331028938,0.588938951,0.42383182,0.268900126,RapidEye  Augmentation
64,regular,Unet,64,0.001,32,0.235180691,0.442587703,0.30714941,0.181439176,0.287924051,0.641337752,0.397426367,0.247992575,RapidEye  Augmentation
128,random,Unet,128,0.001,16,0.452814907,0.350611538,0.395212591,0.246270999,0.456659526,0.512825906,0.483115762,0.318492174,RapidEye  Augmentation
128,regular,Unet,32,0.001,32,0.229889706,0.407150209,0.293858021,0.172235385,0.549139977,0.455878019,0.49818182,0.33171913,RapidEye  Augmentation
32,random,Unet,32,0.001,16,0.306166321,0.650642872,0.416394293,0.262940645,0.38884455,0.636325359,0.482713431,0.318142563,RapidEye + DEM
32,regular,Unet,128,0.001,32,0.33440655,0.30710989,0.3201775,0.19060197,0.43329036,0.65140474,0.52041793,0.35173309,RapidEye + DEM
64,random,Unet,128,0.001,64,0.613841832,0.264638692,0.369834721,0.226869449,0.361203492,0.599216521,0.450717598,0.290920258,RapidEye + DEM
64,regular,Unet,64,0.001,16,0.68047625,0.25092962,0.36665356,0.22447997,0.42799824,0.48974347,0.45679376,0.29600304,RapidEye + DEM
128,random,Unet,16,0.001,64,0.431233227,0.554724276,0.485245138,0.32034564,0.504272342,0.457394391,0.47969079,0.315521836,RapidEye + DEM
128,regular,Unet,16,0.001,32,0.256245941,0.546346486,0.348867148,0.21128957,0.519159615,0.591213524,0.552848756,0.38202554,RapidEye + DEM
32,random,Unet,128,0.001,32,0.265563071,0.474351496,0.340499431,0.205181867,0.313121259,0.662103534,0.425171077,0.269979209,RapidEye + Augmentation + DEM
32,regular,Unet,64,0.001,16,0.291113853,0.253617674,0.271075249,0.156788349,0.350444138,0.706246555,0.468443543,0.305861115,RapidEye + Augmentation + DEM
64,random,Unet,16,0.001,32,0.385939419,0.52336365,0.444266975,0.285567611,0.390715301,0.612232029,0.477010936,0.31320706,RapidEye + Augmentation + DEM
64,regular,Unet,32,0.001,16,0.419356167,0.451727062,0.434940159,0.277906388,0.29749769,0.599932611,0.397754729,0.248248339,RapidEye + Augmentation + DEM
128,random,Unet,16,0.001,16,0.477676541,0.469737023,0.473673522,0.310335636,0.61566174,0.547070444,0.579342961,0.407799304,RapidEye + Augmentation + DEM
128,regular,Unet,128,0.001,32,0.243754953,0.455087125,0.317467272,0.188684151,0.557222962,0.531780481,0.544204473,0.373819321,RapidEye + Augmentation + DEM
